Far-Zone Gravitational Interactions at the Sixth Post-Newtonian Order

We compute the nonlinear far-zone dynamics of compact binaries at the sixth post-Newtonian (6PN) order in the effective field theory of general relativity. We derive the complete $\mathcal{O}(G^2)$ far-zone action of a generic multipolar source in both the causal and the conservative prescriptions. Besides the known tails and failed tails, it contains five new sectors generated by the nonlinear memory of the emitted waves. On scattering orbits, they contain a boundary term, nonlocal in time, fixed by the balance of angular momentum. The same construction yields the emitted waveforms, whose energy and angular-momentum fluxes balance the losses of the action. For the binary, the 6PN dynamics also requires PN corrections to the lower-order sectors, the iterated radiation reaction, and a coupling quadratic in the curvature of the composite source, whose coefficient we fix by matching the gravitational Compton amplitude to that of the constituents. We compute the two-radiation contributions to the total scattering angle at fourth, fifth and sixth post-Minkowskian (PM) order and to the conservative angle at 4PM and 5PM, retaining the integer-PN terms through 6PN. For the conservative angle, we give both the local and $\gamma$-3 prescriptions. Combined with the tail and the known potential contributions, our results reproduce the conservative and total 4PM angles and the second-self-force part of the conservative 5PM angle. Including the dissipative tail, we recover the total 5PM angle through 5PN and determine its new 6PN coefficient. At 6PM, the two-radiation contribution to the total angle extends the known 5PN result to 6PN.

==> anc/6pn_accelerations.m <==
(* ::Package:: *)

(*
=====================================================================
Far-Zone Gravitational Interactions at the Sixth Post-Newtonian Order
Author: Giacomo Brunello

This ancillary file contains the relative accelerations of the binary in the centre-of-mass frame used in Sec. V.
Each is given as {A, B}, with a = a_1 - a_2 = A n + B v.

  acceleration[Q1, Q2, Q3]                 6PN failed-tail or memory sector, with Newtonian multipoles
  acceleration[E2]                         quadratic-curvature coupling
  acceleration[RR, 5/2]                    2.5PN radiation reaction
  acceleration[RR, 7/2]                    3.5PN radiation reaction
  acceleration[RR2, 5]                     iterated radiation reaction at 5PN
  acceleration[RR2, 6]                     iterated radiation reaction at 6PN, the sum of the five pieces below
  acceleration[RR2, 6, orderReduction]     2.5PN force with the 1PN motion and the 3.5PN force in its derivatives
  acceleration[RR2, 6, quadrupole1PN]      1PN quadrupole force with the 2.5PN acceleration inserted
  acceleration[RR2, 6, octupole]           octupole force with the 2.5PN acceleration inserted
  acceleration[RR2, 6, currentQuadrupole]  current-quadrupole force with the 2.5PN acceleration inserted
  acceleration[RR2, 6, response1PN]        1PN response to the 5PN iterated acceleration

They depend on the separation r, nv = n.v, v2 = v.v, the total mass M, the symmetric mass ratio nu and G (c = 1).

For questions regarding the paper or this file, please contact the
author.
=====================================================================
*)


acceleration[L, I2, J3] = {(-2752*G^6*M^6*nu^2*(-1 + 3*nu)*(nv^2 - v2))/(315*r^7) - 
  (16*G^5*M^5*nu^2*(-1 + 3*nu)*(nv^2 - v2)*(441*nv^2 + 592*v2))/(315*r^6) + 
  (16*G^4*M^4*nu^2*(-1 + 3*nu)*(nv^2 - v2)*(450*nv^4 - 434*nv^2*v2 + 43*v2^2))/(5*r^5) + 
  (4*G^3*M^3*nu^2*(-1 + 3*nu)*(nv^2 - v2)*(7161*nv^6 - 10290*nv^4*v2 + 3605*nv^2*v2^2 - 180*v2^3))/
   (7*r^4), (-5360*G^5*M^5*nu^2*(-1 + 3*nu)*nv*(nv^2 - v2))/(63*r^6) - 
  (240*G^4*M^4*nu^2*(-1 + 3*nu)*nv*(28*nv^2 - 17*v2)*(nv^2 - v2))/(7*r^5) - 
  (20*G^3*M^3*nu^2*(-1 + 3*nu)*nv*(nv^2 - v2)*(777*nv^4 - 910*nv^2*v2 + 205*v2^2))/(7*r^4)};

acceleration[L, I3, I3] = {(-4*G^6*M^6*nu^2*(-1 + 4*nu)*(19333*nv^2 + 2492*v2))/(525*r^7) - 
  (2*G^5*M^5*nu^2*(-1 + 4*nu)*(18060*nv^4 + 46373*nv^2*v2 - 208*v2^2))/(175*r^6) + 
  (12*G^4*M^4*nu^2*(-1 + 4*nu)*(22365*nv^6 - 28070*nv^4*v2 - 4068*nv^2*v2^2 + 2763*v2^3))/(175*r^5) - 
  (3*G^3*M^3*nu^2*(-1 + 4*nu)*(26565*nv^8 - 136563*nv^6*v2 + 176715*nv^4*v2^2 - 70145*nv^2*v2^3 + 
     4580*v2^4))/(70*r^4), (1164*G^6*M^6*nu^2*(-1 + 4*nu)*nv)/(7*r^7) + 
  (2*G^5*M^5*nu^2*(-1 + 4*nu)*nv*(8944*nv^2 + 3901*v2))/(35*r^6) - 
  (12*G^4*M^4*nu^2*(-1 + 4*nu)*nv*(5243*nv^4 - 8853*nv^2*v2 + 2208*v2^2))/(35*r^5) - 
  (27*G^3*M^3*nu^2*(-1 + 4*nu)*nv*(6055*nv^6 - 9653*nv^4*v2 + 3365*nv^2*v2^2 + 105*v2^3))/(70*r^4)};

acceleration[L, I3, J2] = {(1984*G^6*M^6*nu^2*(-1 + 4*nu)*(nv^2 - v2))/(525*r^7) + 
  (16*G^5*M^5*nu^2*(-1 + 4*nu)*(9639*nv^2 - 1525*v2)*(nv^2 - v2))/(1575*r^6) + 
  (8*G^4*M^4*nu^2*(-1 + 4*nu)*(nv^2 - v2)*(1435*nv^4 - 918*nv^2*v2 + 63*v2^2))/(25*r^5) + 
  (8*G^3*M^3*nu^2*(-1 + 4*nu)*(nv^2 - v2)*(2541*nv^6 - 3087*nv^4*v2 + 903*nv^2*v2^2 - 37*v2^3))/
   (35*r^4), (-7328*G^5*M^5*nu^2*(-1 + 4*nu)*nv*(nv^2 - v2))/(1575*r^6) - 
  (256*G^4*M^4*nu^2*(-1 + 4*nu)*nv*(35*nv^2 - 6*v2)*(nv^2 - v2))/(175*r^5) - 
  (144*G^3*M^3*nu^2*(-1 + 4*nu)*nv*(nv^2 - v2)*(21*nv^4 - 14*nv^2*v2 + v2^2))/(35*r^4)};

acceleration[L, J2, J2] = {(-8*G^5*M^5*nu^2*(-1 + 4*nu)*(1827*nv^2 - 172*v2)*(nv^2 - v2))/(45*r^6) - 
  (32*G^4*M^4*nu^2*(-1 + 4*nu)*(nv^2 - v2)*(350*nv^4 - 196*nv^2*v2 + 11*v2^2))/(5*r^5) - 
  (2*G^3*M^3*nu^2*(-1 + 4*nu)*(nv^2 - v2)*(1617*nv^6 - 1890*nv^4*v2 + 525*nv^2*v2^2 - 20*v2^3))/r^4, 
 (2648*G^5*M^5*nu^2*(-1 + 4*nu)*nv*(nv^2 - v2))/(9*r^6) + 
  (32*G^4*M^4*nu^2*(-1 + 4*nu)*nv*(56*nv^2 - 23*v2)*(nv^2 - v2))/r^5 + 
  (2*G^3*M^3*nu^2*(-1 + 4*nu)*nv*(nv^2 - v2)*(1197*nv^4 - 1190*nv^2*v2 + 225*v2^2))/r^4};

acceleration[I2, I2, I4] = {(-161744*G^7*M^7*nu^2*(-1 + 3*nu))/(3675*r^8) - (8*G^6*M^6*nu^2*(-1 + 3*nu)*(26647204*nv^2 - 4758263*v2))/
   (99225*r^7) - (2*G^5*M^5*nu^2*(-1 + 3*nu)*(223227675*nv^4 - 153401747*nv^2*v2 + 9597892*v2^2))/
   (33075*r^6) - (4*G^4*M^4*nu^2*(-1 + 3*nu)*(135710890*nv^6 - 136295625*nv^4*v2 + 15290784*nv^2*v2^2 + 
     2632427*v2^3))/(33075*r^5) + (G^3*M^3*nu^2*(-1 + 3*nu)*(40093515*nv^8 - 107324973*nv^6*v2 + 
     92791685*nv^4*v2^2 - 27190695*nv^2*v2^3 + 1380324*v2^4))/(2205*r^4), 
 (23143432*G^6*M^6*nu^2*(-1 + 3*nu)*nv)/(19845*r^7) + 
  (2*G^5*M^5*nu^2*(-1 + 3*nu)*nv*(77925881*nv^2 - 37168629*v2))/(19845*r^6) + 
  (4*G^4*M^4*nu^2*(-1 + 3*nu)*nv*(6048073*nv^4 - 5449516*nv^2*v2 + 489327*v2^2))/(2205*r^5) - 
  (G^3*M^3*nu^2*(-1 + 3*nu)*nv*(15253875*nv^6 - 39031489*nv^4*v2 + 29743025*nv^2*v2^2 - 
     6209283*v2^3))/(2205*r^4)};

acceleration[I2, I2, J3] = {(-16*G^6*M^6*nu^2*(-1 + 3*nu)*(4487*nv^2 + 9222*v2))/(1575*r^7) + 
  (2*G^5*M^5*nu^2*(-1 + 3*nu)*(1899255*nv^4 - 2777747*nv^2*v2 + 503884*v2^2))/(1575*r^6) + 
  (4*G^4*M^4*nu^2*(-1 + 3*nu)*(2389480*nv^6 - 4279525*nv^4*v2 + 2017700*nv^2*v2^2 - 154563*v2^3))/
   (525*r^5) + (2*G^3*M^3*nu^2*(-1 + 3*nu)*(519981*nv^8 - 1225623*nv^6*v2 + 939309*nv^4*v2^2 - 
     244801*nv^2*v2^3 + 11054*v2^4))/(35*r^4), (219344*G^6*M^6*nu^2*(-1 + 3*nu)*nv)/(1575*r^7) - 
  (2*G^5*M^5*nu^2*(-1 + 3*nu)*nv*(57987*nv^2 - 432595*v2))/(1575*r^6) - 
  (4*G^4*M^4*nu^2*(-1 + 3*nu)*nv*(755395*nv^4 - 1203286*nv^2*v2 + 420983*v2^2))/(525*r^5) - 
  (2*G^3*M^3*nu^2*(-1 + 3*nu)*nv*(204141*nv^6 - 429569*nv^4*v2 + 273219*nv^2*v2^2 - 47871*v2^3))/
   (35*r^4)};

acceleration[I2, I3, I3] = {(-40528*G^7*M^7*nu^2*(-1 + 4*nu))/(4725*r^8) - (4*G^6*M^6*nu^2*(-1 + 4*nu)*(555272*nv^2 - 85747*v2))/
   (4725*r^7) - (4*G^5*M^5*nu^2*(-1 + 4*nu)*(1929309*nv^4 - 289809*nv^2*v2 - 327154*v2^2))/(4725*r^6) + 
  (G^4*M^4*nu^2*(-1 + 4*nu)*(52139295*nv^6 - 105977577*nv^4*v2 + 56557989*nv^2*v2^2 - 4885339*v2^3))/
   (4725*r^5) + (G^3*M^3*nu^2*(-1 + 4*nu)*(10216206*nv^8 - 24217893*nv^6*v2 + 18668699*nv^4*v2^2 - 
     4894431*nv^2*v2^3 + 222363*v2^4))/(315*r^4), (479212*G^6*M^6*nu^2*(-1 + 4*nu)*nv)/(1575*r^7) + 
  (4*G^5*M^5*nu^2*(-1 + 4*nu)*nv*(1660093*nv^2 - 391867*v2))/(4725*r^6) - 
  (4*G^4*M^4*nu^2*(-1 + 4*nu)*nv*(1203655*nv^4 - 2396182*nv^2*v2 + 998015*v2^2))/(1575*r^5) - 
  (G^3*M^3*nu^2*(-1 + 4*nu)*nv*(4065075*nv^6 - 8585521*nv^4*v2 + 5472809*nv^2*v2^2 - 959019*v2^3))/
   (315*r^4)};

acceleration[I2, I3, J2] = {(8*G^6*M^6*nu^2*(-1 + 4*nu)*(2042614*nv^2 - 275997*v2))/(4725*r^7) + 
  (4*G^5*M^5*nu^2*(-1 + 4*nu)*(40894329*nv^4 - 30130120*nv^2*v2 + 2313807*v2^2))/(4725*r^6) + 
  (4*G^4*M^4*nu^2*(-1 + 4*nu)*(43038605*nv^6 - 61019989*nv^4*v2 + 21398091*nv^2*v2^2 - 1085595*v2^3))/
   (1575*r^5) + (4*G^3*M^3*nu^2*(-1 + 4*nu)*(2946405*nv^8 - 6232107*nv^6*v2 + 4188667*nv^4*v2^2 - 
     924193*nv^2*v2^3 + 33292*v2^4))/(105*r^4), (-14132936*G^6*M^6*nu^2*(-1 + 4*nu)*nv)/(4725*r^7) - 
  (32*G^5*M^5*nu^2*(-1 + 4*nu)*nv*(3893031*nv^2 - 2258279*v2))/(4725*r^6) - 
  (8*G^4*M^4*nu^2*(-1 + 4*nu)*nv*(15464305*nv^4 - 19255574*nv^2*v2 + 4956825*v2^2))/(1575*r^5) - 
  (16*G^3*M^3*nu^2*(-1 + 4*nu)*nv*(510111*nv^6 - 983206*nv^4*v2 + 561863*nv^2*v2^2 - 85752*v2^3))/
   (105*r^4)};

acceleration[I2, J2, J2] = {(-32*G^6*M^6*nu^2*(-1 + 4*nu)*(8542*nv^2 - 169*v2))/(945*r^7) + 
  (8*G^5*M^5*nu^2*(-1 + 4*nu)*(93852*nv^4 - 240107*nv^2*v2 + 28907*v2^2))/(945*r^6) + 
  (4*G^4*M^4*nu^2*(-1 + 4*nu)*(1148035*nv^6 - 1910669*nv^4*v2 + 768717*nv^2*v2^2 - 43875*v2^3))/
   (315*r^5) + (4*G^3*M^3*nu^2*(-1 + 4*nu)*(122430*nv^8 - 268653*nv^6*v2 + 187425*nv^4*v2^2 - 
     42955*nv^2*v2^3 + 1609*v2^4))/(21*r^4), (89312*G^6*M^6*nu^2*(-1 + 4*nu)*nv)/(315*r^7) - 
  (8*G^5*M^5*nu^2*(-1 + 4*nu)*nv*(20695*nv^2 - 59811*v2))/(315*r^6) - 
  (16*G^4*M^4*nu^2*(-1 + 4*nu)*nv*(208415*nv^4 - 313680*nv^2*v2 + 95817*v2^2))/(315*r^5) - 
  (4*G^3*M^3*nu^2*(-1 + 4*nu)*nv*(28329*nv^6 - 56945*nv^4*v2 + 34015*nv^2*v2^2 - 5447*v2^3))/(7*r^4)};

acceleration[E2] = {(22016*G^7*M^7*nu^2*(-1 + 3*nu))/(525*r^8) + (64*G^6*M^6*nu^2*(-1 + 3*nu)*(18747*nv^2 - 3608*v2))/
   (525*r^7) + (32*G^5*M^5*nu^2*(-1 + 3*nu)*(92880*nv^4 - 71523*nv^2*v2 + 6560*v2^2))/(175*r^6) + 
  (64*G^4*M^4*nu^2*(-1 + 3*nu)*(116065*nv^6 - 169245*nv^4*v2 + 62931*nv^2*v2^2 - 3647*v2^3))/
   (175*r^5) + (48*G^3*M^3*nu^2*(-1 + 3*nu)*(26565*nv^8 - 58107*nv^6*v2 + 40915*nv^4*v2^2 - 
     9665*nv^2*v2^3 + 388*v2^4))/(35*r^4), (-224128*G^6*M^6*nu^2*(-1 + 3*nu)*nv)/(175*r^7) - 
  (32*G^5*M^5*nu^2*(-1 + 3*nu)*nv*(54590*nv^2 - 30149*v2))/(175*r^6) - 
  (192*G^4*M^4*nu^2*(-1 + 3*nu)*nv*(22895*nv^4 - 28220*nv^2*v2 + 7271*v2^2))/(175*r^5) - 
  (48*G^3*M^3*nu^2*(-1 + 3*nu)*nv*(15645*nv^6 - 30583*nv^4*v2 + 17855*nv^2*v2^2 - 2821*v2^3))/
   (35*r^4)};

acceleration[RR, 5/2] = {(16*G^3*M^3*nu*nv)/(15*r^4) - (8*G^2*M^2*nu*nv*(25*nv^2 - 18*v2))/(5*r^3), 
 (16*G^3*M^3*nu)/(5*r^4) + (24*G^2*M^2*nu*(5*nv^2 - 2*v2))/(5*r^3)};

acceleration[RR, 7/2] = {(-8*G^4*M^4*nu*(-723 + 344*nu)*nv)/(105*r^5) - 
  (2*G^3*M^3*nu*nv*(-34563*nv^2 + 7278*nu*nv^2 + 17997*v2 - 1772*nu*v2))/(105*r^4) - 
  (4*G^2*M^2*nu*nv*(-980*nv^4 + 3430*nu*nv^4 + 1020*nv^2*v2 - 4460*nu*nv^2*v2 - 279*v2^2 + 
     1248*nu*v2^2))/(35*r^3), (8*G^4*M^4*nu*(-935 + 92*nu))/(105*r^5) + 
  (2*G^3*M^3*nu*(-23375*nv^2 + 7566*nu*nv^2 + 6265*v2 - 2588*nu*v2))/(105*r^4) + 
  (4*G^2*M^2*nu*(-1000*nv^4 + 2300*nu*nv^4 + 816*nv^2*v2 - 2490*nu*nv^2*v2 - 101*v2^2 + 384*nu*v2^2))/
   (35*r^3)};

acceleration[RR2, 5] = {(1792*G^6*M^6*nu^2)/(75*r^7) + (64*G^5*M^5*nu^2*(689*nv^2 + 311*v2))/(225*r^6) - 
  (32*G^4*M^4*nu^2*(22755*nv^4 - 28131*nv^2*v2 + 3898*v2^2))/(225*r^5) - 
  (16*G^3*M^3*nu^2*(3465*nv^6 - 5789*nv^4*v2 + 2496*nv^2*v2^2 - 168*v2^3))/(5*r^4), 
 (-1664*G^5*M^5*nu^2*nv)/(25*r^6) + (64*G^4*M^4*nu^2*nv*(1830*nv^2 - 1921*v2))/(75*r^5) + 
  (16*G^3*M^3*nu^2*nv*(1715*nv^4 - 2449*nv^2*v2 + 738*v2^2))/(5*r^4)};

acceleration[RR2, 6] = {(-128*G^7*M^7*nu^2*(6859 + 742*nu))/(1575*r^8) - 
  (64*G^6*M^6*nu^2*(-189394*nv^2 + 313697*nu*nv^2 + 132887*v2 - 57760*nu*v2))/(1575*r^7) - 
  (8*G^5*M^5*nu^2*(-12970561*nv^4 + 11923174*nu*nv^4 + 12698321*nv^2*v2 - 10420034*nu*nv^2*v2 - 
     1344572*v2^2 + 956168*nu*v2^2))/(525*r^6) - 
  (16*G^4*M^4*nu^2*(-54580455*nv^6 + 79256175*nu*nv^6 + 83633958*nv^4*v2 - 121857750*nu*nv^4*v2 - 
     32196732*nv^2*v2^2 + 47395053*nu*nv^2*v2^2 + 1850581*v2^3 - 2765718*nu*v2^3))/(1575*r^5) - 
  (8*G^3*M^3*nu^2*(-1141602*nv^8 + 4465692*nu*nv^8 + 2562903*nv^6*v2 - 10029789*nu*nv^6*v2 - 
     1859046*nv^4*v2^2 + 7275247*nu*nv^4*v2^2 + 455039*nv^2*v2^3 - 1778598*nu*nv^2*v2^3 - 
     19110*v2^4 + 74412*nu*v2^4))/(35*r^4), (64*G^6*M^6*nu^2*(-193278 + 247475*nu)*nv)/(1575*r^7) + 
  (8*G^5*M^5*nu^2*nv*(-22142279*nv^2 + 26076900*nu*nv^2 + 16335091*v2 - 18772824*nu*v2))/(1575*r^6) + 
  (16*G^4*M^4*nu^2*nv*(-31449795*nv^4 + 54660090*nu*nv^4 + 41214309*nv^2*v2 - 73768092*nu*nv^2*v2 - 
     11115394*v2^2 + 21099018*nu*v2^2))/(1575*r^5) + 
  (8*G^3*M^3*nu^2*nv*(-2281986*nv^6 + 8764686*nu*nv^6 + 4620511*nv^4*v2 - 17754555*nu*nv^4*v2 - 
     2812048*nv^2*v2^2 + 10809051*nu*nv^2*v2^2 + 468075*v2^3 - 1798290*nu*v2^3))/(105*r^4)};

acceleration[RR2, 6, orderReduction] = {(-256*G^7*M^7*nu^2*(2557 + 1143*nu))/(1575*r^8) - 
  (32*G^6*M^6*nu^2*(-331258*nv^2 + 269988*nu*nv^2 + 230036*v2 - 60767*nu*v2))/(1575*r^7) - 
  (8*G^5*M^5*nu^2*(-29242515*nv^4 + 9543810*nu*nv^4 + 28560519*nv^2*v2 - 8297436*nu*nv^2*v2 - 
     2974780*v2^2 + 714352*nu*v2^2))/(1575*r^6) - 
  (16*G^4*M^4*nu^2*(-34372320*nv^6 + 19162950*nu*nv^6 + 51866616*nv^4*v2 - 29396652*nu*nv^4*v2 - 
     19452711*nv^2*v2^2 + 11379672*nu*nv^2*v2^2 + 1068551*v2^3 - 670818*nu*v2^3))/(1575*r^5) - 
  (8*G^3*M^3*nu^2*(-238392*nv^8 + 889812*nu*nv^8 + 541800*nv^6*v2 - 2063754*nu*nv^6*v2 - 
     400001*nv^4*v2^2 + 1557626*nu*nv^4*v2^2 + 100599*nv^2*v2^3 - 400404*nu*nv^2*v2^3 - 4410*v2^4 + 
     17880*nu*v2^4))/(35*r^4), (32*G^6*M^6*nu^2*(-105738 + 53683*nu)*nv)/(525*r^7) + 
  (8*G^5*M^5*nu^2*nv*(-5134737*nv^2 + 1661946*nu*nv^2 + 3620177*v2 - 973464*nu*v2))/(525*r^6) + 
  (16*G^4*M^4*nu^2*nv*(-5872800*nv^4 + 3255555*nu*nv^4 + 7386714*nv^2*v2 - 4176723*nu*nv^2*v2 - 
     1835470*v2^2 + 1086756*nu*v2^2))/(525*r^5) + 
  (8*G^3*M^3*nu^2*nv*(-132552*nv^6 + 448812*nu*nv^6 + 267176*nv^4*v2 - 926870*nu*nv^4*v2 - 
     162031*nv^2*v2^2 + 579106*nu*nv^2*v2^2 + 27003*v2^3 - 99888*nu*v2^3))/(35*r^4)};

acceleration[RR2, 6, quadrupole1PN] = {(256*G^7*M^7*nu^2*(-443 + 1112*nu))/(1575*r^8) + 
  (32*G^6*M^6*nu^2*(-41146*nv^2 + 129066*nu*nv^2 - 13656*v2 + 27969*nu*v2))/(1575*r^7) - 
  (16*G^5*M^5*nu^2*(-933480*nv^4 + 1814700*nu*nv^4 + 1215434*nv^2*v2 - 2636139*nu*nv^2*v2 - 
     174140*v2^2 + 415418*nu*v2^2))/(1575*r^6) - 
  (16*G^4*M^4*nu^2*(-1114480*nv^6 + 2458290*nu*nv^6 + 1975385*nv^4*v2 - 4565040*nu*nv^4*v2 - 
     932025*nv^2*v2^2 + 2267190*nu*nv^2*v2^2 + 72522*v2^3 - 183546*nu*v2^3))/(525*r^5) - 
  (16*G^3*M^3*nu^2*(-1 + 3*nu)*(18480*nv^8 - 71316*nv^6*v2 + 79541*nv^4*v2^2 - 28519*nv^2*v2^3 + 
     1722*v2^4))/(35*r^4), (-32*G^6*M^6*nu^2*(-28834 + 100215*nu)*nv)/(1575*r^7) + 
  (16*G^5*M^5*nu^2*nv*(-368948*nv^2 + 562839*nu*nv^2 + 503254*v2 - 1088964*nu*v2))/(1575*r^6) + 
  (16*G^4*M^4*nu^2*nv*(-756975*nv^4 + 1785300*nu*nv^4 + 1215463*nv^2*v2 - 3003684*nu*nv^2*v2 - 
     446238*v2^2 + 1161054*nu*v2^2))/(525*r^5) + 
  (16*G^3*M^3*nu^2*(-1 + 3*nu)*nv*(132300*nv^6 - 326585*nv^4*v2 + 245603*nv^2*v2^2 - 51594*v2^3))/
   (105*r^4)};

acceleration[RR2, 6, octupole] = {(-2944*G^7*M^7*nu^2*(-1 + 4*nu))/(1575*r^8) + (64*G^6*M^6*nu^2*(-1 + 4*nu)*(105*nv^2 - 32*v2))/(35*r^7) - 
  (32*G^5*M^5*nu^2*(-1 + 4*nu)*(2127*nv^4 - 169816*nv^2*v2 + 79581*v2^2))/(4725*r^6) - 
  (16*G^4*M^4*nu^2*(-1 + 4*nu)*(2386350*nv^6 - 4524199*nv^4*v2 + 2294307*nv^2*v2^2 - 183510*v2^3))/
   (1575*r^5) - (16*G^3*M^3*nu^2*(-1 + 4*nu)*(nv^2 - v2)*(20295*nv^6 - 28170*nv^4*v2 + 
     9563*nv^2*v2^2 - 464*v2^3))/(5*r^4), (-285568*G^6*M^6*nu^2*(-1 + 4*nu)*nv)/(1575*r^7) + 
  (32*G^5*M^5*nu^2*(-1 + 4*nu)*nv*(3399*nv^2 - 106357*v2))/(4725*r^6) + 
  (32*G^3*M^3*nu^2*(-1 + 4*nu)*nv*(nv^2 - v2)*(5055*nv^4 - 5748*nv^2*v2 + 1261*v2^2))/(5*r^4) + 
  (16*G^4*M^4*nu^2*(-1 + 4*nu)*nv*(1193505*nv^4 - 1954723*nv^2*v2 + 730566*v2^2))/(1575*r^5)};

acceleration[RR2, 6, currentQuadrupole] = {(-256*G^6*M^6*nu^2*(-1 + 4*nu)*(2269*nv^2 - 202*v2))/(225*r^7) - 
  (128*G^5*M^5*nu^2*(-1 + 4*nu)*(157713*nv^4 - 120398*nv^2*v2 + 7656*v2^2))/(675*r^6) - 
  (64*G^4*M^4*nu^2*(-1 + 4*nu)*(400140*nv^6 - 571631*nv^4*v2 + 196137*nv^2*v2^2 - 8910*v2^3))/
   (225*r^5) - (64*G^3*M^3*nu^2*(-1 + 4*nu)*(10395*nv^8 - 21861*nv^6*v2 + 14504*nv^4*v2^2 - 
     3116*nv^2*v2^3 + 106*v2^4))/(5*r^4), (176384*G^6*M^6*nu^2*(-1 + 4*nu)*nv)/(75*r^7) + 
  (128*G^5*M^5*nu^2*(-1 + 4*nu)*nv*(134859*nv^2 - 89888*v2))/(675*r^6) + 
  (64*G^4*M^4*nu^2*(-1 + 4*nu)*nv*(323745*nv^4 - 420113*nv^2*v2 + 112104*v2^2))/(225*r^5) + 
  (64*G^3*M^3*nu^2*(-1 + 4*nu)*nv*(7980*nv^6 - 15533*nv^4*v2 + 8959*nv^2*v2^2 - 1378*v2^3))/(5*r^4)};

acceleration[RR2, 6, response1PN] = {(-1792*G^7*M^7*nu^2*(3 + 2*nu))/(75*r^8) - 
  (64*G^6*M^6*nu^2*(2067*nv^2 + 1144*nu*nv^2 + 975*v2 + 496*nu*v2))/(225*r^7) + 
  (32*G^5*M^5*nu^2*(68265*nv^4 + 34530*nu*nv^4 - 85082*nv^2*v2 - 42669*nu*nv^2*v2 + 11383*v2^2 + 
     8729*nu*v2^2))/(225*r^6) - (8*G^3*M^3*nu^2*(-1 + 3*nu)*v2*(3465*nv^6 - 5789*nv^4*v2 + 
     2496*nv^2*v2^2 - 168*v2^3))/(5*r^4) + 
  (16*G^4*M^4*nu^2*(467775*nv^6 + 234675*nu*nv^6 - 758760*nv^4*v2 - 479070*nu*nv^4*v2 + 
     308829*nv^2*v2^2 + 275823*nu*nv^2*v2^2 - 18782*v2^3 - 26814*nu*v2^3))/(225*r^5), 
 (128*G^6*M^6*nu^2*(103 + 81*nu)*nv)/(75*r^7) - 
  (64*G^5*M^5*nu^2*nv*(17159*nv^2 + 3423*nu*nv^2 - 17329*v2 - 5643*nu*v2))/(225*r^6) - 
  (16*G^4*M^4*nu^2*nv*(186015*nv^4 + 213705*nu*nv^4 - 241413*nv^2*v2 - 377811*nu*nv^2*v2 + 
     57256*v2^2 + 160332*nu*v2^2))/(225*r^5) - 
  (8*G^3*M^3*nu^2*(-1 + 3*nu)*nv*(6930*nv^6 - 16723*nv^4*v2 + 12339*nv^2*v2^2 - 2550*v2^3))/(5*r^4)};



==> anc/6pn_actions.m <==
(*
=====================================================================
Far-Zone Gravitational Interactions at the Sixth Post-Newtonian Order
Author: Giacomo Brunello

This ancillary file contains the in-in action Gamma and the in-out action S of the eleven 6PN far-zone sectors
of Sec. III:
  tails          {M,I4,I4}, {M,J3,J3}
  failed tails   {L,I2,J3}, {L,I3,I3}, {L,I3,J2}, {L,J2,J2}
  memories       {I2,I2,I4}, {I2,I2,J3}, {I2,I3,I3}, {I2,I3,J2}, {I2,J2,J2}

For a sector {Q1,Q2,Q3}, with F = tail, failedtail or memory,

  F[inin, Q1, Q2, Q3, root]    integrand of Gamma for the given root (the `-' insertion)
  F[inout, Q1, Q2, Q3, label]  integrand of S, with label the insertion at frequency w1

Each is a sum of tensor structures times kernels, in the d = 3 basis of the paper.
It is integrated with Int Prod_s dw_s/(2 Pi) 2 Pi delta(Sum_s w_s).
tailDdim, failedtailDdim and memoryDdim give the same in the d-dimensional structures, before the projection.

Notation:
- G is explicit, c = 1 and d = 3 - 2 eps.
- Multipoles are Euclidean STF tensors, and repeated indices (a1, ..., i0, ...) are summed.
- I2[w], I3[w], I4[w] are the mass multipoles at frequency w, with Q(t) = Int dw/(2 Pi) Exp[-I w t] Q(w).
- J2[w][c,a,b], J3[w] are the current multipoles J^{c|L} of the paper, and JT2[w], JT3[w] their Thorne form.
- M is the mass, L[a,b] = eps3[a,b,c] Lvec[c] the angular-momentum tensor and eps3 the Levi-Civita symbol.
- w1 is the frequency of the root; for a static root (M or L) it is that of the first `+' insertion.
- Two-frequency sectors have w2 = -w1 and are given for w1 > 0.
- Three-frequency sectors have w3 = -w1 - w2, with the alphabetically first `+' insertion at w2.
- No renormalisation scale is written: it enters as -Log[mu^2] next to every 1/(2 eps).

For questions regarding the paper or this file, please contact the
author.
=====================================================================
*)


tail[inin, M, I4, I4, M] = (-1/18144*(G^2*M*w1^10)/\[Epsilon] + (G^2*M*w1^10*(-1819 + 630*EulerGamma - 630*Log[Pi] + 630*Log[w1^2]))/5715360)*
 I4[w1][i0, i1, i2, i3]*I4[w2][i0, i1, i2, i3];

tail[inin, M, I4, I4, I4] = ((G^2*M*w1^10)/(9072*\[Epsilon]) - (G^2*M*w1^10*(-1819 + 630*EulerGamma + (630*I)*Pi - 630*Log[Pi] + 630*Log[w1^2]))/
   2857680)*I4[w1][i0, i1, i2, i3]*I4[w2][i0, i1, i2, i3];

tail[inout, M, I4, I4, M] = ((G^2*M*w1^10)/(18144*\[Epsilon]) + (G^2*M*w1^10*(1819 - 630*EulerGamma + (630*I)*Pi + 630*Log[Pi] - 630*Log[w1^2]))/
   5715360)*I4[w1][i0, i1, i2, i3]*I4[w2][i0, i1, i2, i3];

tailDdim[inin, M, I4, I4, M] = (-1/18144*(G^2*M*w1^10)/\[Epsilon] + (G^2*M*w1^10*(-1819 + 630*EulerGamma - 630*Log[Pi] + 630*Log[w1^2]))/5715360)*
 I4[w1][a1, a2, a3, a4]*I4[w2][a1, a2, a3, a4];

tailDdim[inin, M, I4, I4, I4] = ((G^2*M*w1^10)/(9072*\[Epsilon]) - (G^2*M*w1^10*(-1819 + 630*EulerGamma + (630*I)*Pi - 630*Log[Pi] + 630*Log[w1^2]))/
   2857680)*I4[w1][a1, a2, a3, a4]*I4[w2][a1, a2, a3, a4];

tailDdim[inout, M, I4, I4, M] = ((G^2*M*w1^10)/(18144*\[Epsilon]) + (G^2*M*w1^10*(1819 - 630*EulerGamma + (630*I)*Pi + 630*Log[Pi] - 630*Log[w1^2]))/
   5715360)*I4[w1][a1, a2, a3, a4]*I4[w2][a1, a2, a3, a4];

tail[inin, M, J3, J3, M] = ((-1/168*(G^2*M*w1^8)/\[Epsilon] - (G^2*M*w1^8*(22 - 7*EulerGamma + 7*Log[Pi] - 7*Log[w1^2]))/588)/4 + 
  (3*(-1/168*(G^2*M*w1^8)/\[Epsilon] + (G^2*M*w1^8*(-22 + 7*EulerGamma - 7*Log[Pi] + 7*Log[w1^2]))/588))/4)*
 JT3[w1][i0, i1, i2]*JT3[w2][i0, i1, i2];

tail[inin, M, J3, J3, J3] = ((G^2*M*w1^8)/(84*\[Epsilon]) - (G^2*M*w1^8*(-22 + 7*EulerGamma + (7*I)*Pi - 7*Log[Pi] + 7*Log[w1^2]))/294)*
 JT3[w1][i0, i1, i2]*JT3[w2][i0, i1, i2];

tail[inout, M, J3, J3, M] = ((3*((G^2*M*w1^8)/(168*\[Epsilon]) + (G^2*M*w1^8*(22 - 7*EulerGamma + (7*I)*Pi + 7*Log[Pi] - 7*Log[w1^2]))/588))/4 + 
  ((G^2*M*w1^8)/(168*\[Epsilon]) - (G^2*M*w1^8*(-22 + 7*EulerGamma - (7*I)*Pi - 7*Log[Pi] + 7*Log[w1^2]))/588)/4)*
 JT3[w1][i0, i1, i2]*JT3[w2][i0, i1, i2];

tailDdim[inin, M, J3, J3, M] = (-1/168*(G^2*M*w1^8)/\[Epsilon] + (G^2*M*w1^8*(-22 + 7*EulerGamma - 7*Log[Pi] + 7*Log[w1^2]))/588)*
  J3[w1][a1, a2, a3, a4]*J3[w2][a1, a2, a3, a4] + 
 ((G^2*M*w1^8)/(168*\[Epsilon]) + (G^2*M*w1^8*(22 - 7*EulerGamma + 7*Log[Pi] - 7*Log[w1^2]))/588)*
  J3[w1][a1, a2, a3, a4]*J3[w2][a2, a1, a3, a4];

tailDdim[inin, M, J3, J3, J3] = ((G^2*M*w1^8)/(84*\[Epsilon]) - (G^2*M*w1^8*(-22 + 7*EulerGamma + (7*I)*Pi - 7*Log[Pi] + 7*Log[w1^2]))/294)*
  J3[w1][a1, a2, a3, a4]*J3[w2][a1, a2, a3, a4] + 
 (-1/84*(G^2*M*w1^8)/\[Epsilon] + (G^2*M*w1^8*(-22 + 7*EulerGamma + (7*I)*Pi - 7*Log[Pi] + 7*Log[w1^2]))/294)*
  J3[w1][a1, a2, a3, a4]*J3[w2][a2, a1, a3, a4];

tailDdim[inout, M, J3, J3, M] = ((G^2*M*w1^8)/(168*\[Epsilon]) + (G^2*M*w1^8*(22 - 7*EulerGamma + (7*I)*Pi + 7*Log[Pi] - 7*Log[w1^2]))/588)*
  J3[w1][a1, a2, a3, a4]*J3[w2][a1, a2, a3, a4] + 
 (-1/168*(G^2*M*w1^8)/\[Epsilon] + (G^2*M*w1^8*(-22 + 7*EulerGamma - (7*I)*Pi - 7*Log[Pi] + 7*Log[w1^2]))/588)*
  J3[w1][a1, a2, a3, a4]*J3[w2][a2, a1, a3, a4];

failedtail[inin, L, I2, J3, L] = (G^2*w1^8*Lvec[i2]*I2[w1][i0, i1]*JT3[w2][i0, i1, i2])/42;

failedtail[inin, L, I2, J3, I2] = -1/42*(G^2*w1^8*Lvec[i2]*I2[w1][i0, i1]*JT3[w2][i0, i1, i2]);

failedtail[inin, L, I2, J3, J3] = -1/42*(G^2*w1^8*Lvec[i2]*I2[w2][i0, i1]*JT3[w1][i0, i1, i2]);

failedtail[inout, L, I2, J3, L] = -1/42*(G^2*w1^8*Lvec[i2]*I2[w1][i0, i1]*JT3[w2][i0, i1, i2]);

failedtailDdim[inin, L, I2, J3, L] = L[a3, a4]*((G^2*w1^8)/(35*\[Epsilon]) + (G^2*w1^8*(6569 - 2520*EulerGamma + 2520*Log[Pi] - 2520*Log[w1^2]))/44100)*
  I2[w1][a1, a2]*J3[w2][a1, a2, a3, a4] + (G^2*w1^8*L[a3, a4]*I2[w1][a1, a2]*J3[w2][a3, a1, a2, a4])/42;

failedtailDdim[inin, L, I2, J3, I2] = (79*G^2*w1^8*L[a3, a4]*I2[w1][a1, a2]*J3[w2][a1, a2, a3, a4])/2268 - 
 (G^2*w1^8*L[a3, a4]*I2[w1][a1, a2]*J3[w2][a3, a1, a2, a4])/42;

failedtailDdim[inin, L, I2, J3, J3] = (779*G^2*w1^8*L[a3, a4]*I2[w2][a1, a2]*J3[w1][a1, a2, a3, a4])/11340 - 
 (G^2*w1^8*L[a3, a4]*I2[w2][a1, a2]*J3[w1][a3, a1, a2, a4])/42;

failedtailDdim[inout, L, I2, J3, L] = L[a3, a4]*(-1/35*(G^2*w1^8)/\[Epsilon] + (G^2*w1^8*(-6569 + 2520*EulerGamma - (2520*I)*Pi - 2520*Log[Pi] + 
      2520*Log[w1^2]))/44100)*I2[w1][a1, a2]*J3[w2][a1, a2, a3, a4] - 
 (G^2*w1^8*L[a3, a4]*I2[w1][a1, a2]*J3[w2][a3, a1, a2, a4])/42;

failedtail[inin, L, I3, I3, L] = (-1/840*I)*G^2*w1^9*eps3[i2, i3, i4]*Lvec[i4]*I3[w1][i0, i1, i2]*I3[w2][i0, i1, i3];

failedtail[inin, L, I3, I3, I3] = (I/420)*G^2*w1^9*eps3[i2, i3, i4]*Lvec[i4]*I3[w1][i0, i1, i2]*I3[w2][i0, i1, i3];

failedtail[inout, L, I3, I3, L] = (I/840)*G^2*w1^9*eps3[i2, i3, i4]*Lvec[i4]*I3[w1][i0, i1, i2]*I3[w2][i0, i1, i3];

failedtailDdim[inin, L, I3, I3, L] = (-1/840*I)*G^2*w1^9*L[a3, a4]*I3[w1][a1, a2, a3]*I3[w2][a1, a2, a4];

failedtailDdim[inin, L, I3, I3, I3] = (I/420)*G^2*w1^9*L[a3, a4]*I3[w1][a1, a2, a3]*I3[w2][a1, a2, a4];

failedtailDdim[inout, L, I3, I3, L] = (I/840)*G^2*w1^9*L[a3, a4]*I3[w1][a1, a2, a3]*I3[w2][a1, a2, a4];

failedtail[inin, L, I3, J2, L] = (-4*G^2*w1^8*Lvec[i2]*I3[w1][i0, i1, i2]*JT2[w2][i0, i1])/315;

failedtail[inin, L, I3, J2, I3] = (4*G^2*w1^8*Lvec[i2]*I3[w1][i0, i1, i2]*JT2[w2][i0, i1])/315;

failedtail[inin, L, I3, J2, J2] = (4*G^2*w1^8*Lvec[i2]*I3[w2][i0, i1, i2]*JT2[w1][i0, i1])/315;

failedtail[inout, L, I3, J2, L] = (4*G^2*w1^8*Lvec[i2]*I3[w1][i0, i1, i2]*JT2[w2][i0, i1])/315;

failedtailDdim[inin, L, I3, J2, L] = (4*G^2*w1^8*L[a3, a4]*I3[w1][a1, a2, a3]*J2[w2][a1, a2, a4])/315 - 
 (4*G^2*w1^8*L[a3, a4]*I3[w1][a1, a2, a3]*J2[w2][a4, a1, a2])/315;

failedtailDdim[inin, L, I3, J2, I3] = (-4*G^2*w1^8*L[a3, a4]*I3[w1][a1, a2, a3]*J2[w2][a1, a2, a4])/315 + 
 (4*G^2*w1^8*L[a3, a4]*I3[w1][a1, a2, a3]*J2[w2][a4, a1, a2])/315;

failedtailDdim[inin, L, I3, J2, J2] = (-4*G^2*w1^8*L[a3, a4]*I3[w2][a1, a2, a3]*J2[w1][a1, a2, a4])/315 + 
 (4*G^2*w1^8*L[a3, a4]*I3[w2][a1, a2, a3]*J2[w1][a4, a1, a2])/315;

failedtailDdim[inout, L, I3, J2, L] = (-4*G^2*w1^8*L[a3, a4]*I3[w1][a1, a2, a3]*J2[w2][a1, a2, a4])/315 + 
 (4*G^2*w1^8*L[a3, a4]*I3[w1][a1, a2, a3]*J2[w2][a4, a1, a2])/315;

failedtail[inin, L, J2, J2, L] = (((-8*I)/45)*G^2*w1^7 - ((112*I)/3645)*G^2*w1^7*\[Epsilon])*eps3[i1, i2, i3]*Lvec[i3]*JT2[w1][i0, i1]*JT2[w2][i0, i2];

failedtail[inin, L, J2, J2, J2] = (((16*I)/45)*G^2*w1^7 + ((224*I)/3645)*G^2*w1^7*\[Epsilon])*eps3[i1, i2, i3]*Lvec[i3]*JT2[w1][i0, i1]*JT2[w2][i0, i2];

failedtail[inout, L, J2, J2, L] = (((8*I)/45)*G^2*w1^7 + ((112*I)/3645)*G^2*w1^7*\[Epsilon])*eps3[i1, i2, i3]*Lvec[i3]*JT2[w1][i0, i1]*JT2[w2][i0, i2];

failedtailDdim[inin, L, J2, J2, L] = ((-8*I)/45)*G^2*w1^7*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a1, a2, a4] + 
 ((28*I)/405)*G^2*w1^7*\[Epsilon]*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a2, a1, a4] + 
 ((8*I)/45)*G^2*w1^7*L[a1, a4]*J2[w1][a1, a2, a3]*J2[w2][a2, a3, a4] + 
 ((8*I)/45)*G^2*w1^7*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a1, a2] - 
 ((8*I)/45)*G^2*w1^7*L[a1, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a2, a3];

failedtailDdim[inin, L, J2, J2, J2] = ((16*I)/45)*G^2*w1^7*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a1, a2, a4] - 
 ((56*I)/405)*G^2*w1^7*\[Epsilon]*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a2, a1, a4] - 
 ((16*I)/45)*G^2*w1^7*L[a1, a4]*J2[w1][a1, a2, a3]*J2[w2][a2, a3, a4] - 
 ((16*I)/45)*G^2*w1^7*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a1, a2] + 
 ((16*I)/45)*G^2*w1^7*L[a1, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a2, a3];

failedtailDdim[inout, L, J2, J2, L] = ((8*I)/45)*G^2*w1^7*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a1, a2, a4] - 
 ((28*I)/405)*G^2*w1^7*\[Epsilon]*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a2, a1, a4] - 
 ((8*I)/45)*G^2*w1^7*L[a1, a4]*J2[w1][a1, a2, a3]*J2[w2][a2, a3, a4] - 
 ((8*I)/45)*G^2*w1^7*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a1, a2] + 
 ((8*I)/45)*G^2*w1^7*L[a1, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a2, a3];

memory[inin, I2, I2, I4, I2] = -1/37800*(G^2*w1^3*(w1 + w2)^3*(1194*w1^4 + 2388*w1^3*w2 + 1279*w1^2*w2^2 + 85*w1*w2^3 - 180*w2^4)*
   I2[w1][i0, i1]*I2[w3][i2, i3]*I4[w2][i0, i1, i2, i3]) + 
 (G^2*(-105*w1^10 - 840*w1^9*w2 - 2985*w1^8*w2^2 - 5060*w1^7*w2^3 - 3155*w1^6*w2^4 + 3696*w1^5*w2^5 + 
    5665*w1^4*w2^6 + 5020*w1^3*w2^7 + 2685*w1^2*w2^8 + 840*w1*w2^9 + 105*w2^10)*I2[w1][i0, i1]*I2[w2][i2, i3]*
   I4[w3][i0, i1, i2, i3])/226800;

memory[inin, I2, I2, I4, I4] = (G^2*(-21*w1^10 - 42*w1^9*w2 - 30*w1^8*w2^2 - 20*w1^7*w2^3 - 15*w1^6*w2^4 + 2010*w1^5*w2^5 + 9196*w1^4*w2^6 + 
   17640*w1^3*w2^7 + 17325*w1^2*w2^8 + 8610*w1*w2^9 + 1722*w2^10)*I2[w2][i0, i1]*I2[w3][i2, i3]*
  I4[w1][i0, i1, i2, i3])/90720;

memory[inout, I2, I2, I4, I2] = (-1/75600*(G^2*w1^3*(1194*w1^4 + 2388*w1^3*(-w1 - w2) + 1279*w1^2*(-w1 - w2)^2 + 85*w1*(-w1 - w2)^3 - 
     180*(-w1 - w2)^4)*w2^3*Sign[w1]*Sign[w2]) - 
  (G^2*(5*w2^2*(w1 + w2)^4*(30*w1^4 + 100*w1^3*w2 + 135*w1^2*w2^2 + 84*w1*w2^3 + 21*w2^4)*Sign[w2]*
      Sign[w1 + w2] + w1^2*Sign[w1]*(w2^2*(-150*w1^6 - 20*w1^5*w2 + 1255*w1^4*w2^2 + 3696*w1^3*w2^3 + 
         1255*w1^2*w2^4 - 20*w1*w2^5 - 150*w2^6)*Sign[w2] + 5*(w1 + w2)^4*(21*w1^4 + 84*w1^3*w2 + 
         135*w1^2*w2^2 + 100*w1*w2^3 + 30*w2^4)*Sign[w1 + w2])))/453600)*I2[w1][i0, i1]*I2[w2][i2, i3]*
 I4[w3][i0, i1, i2, i3];

memoryDdim[inin, I2, I2, I4, I2] = -1/37800*(G^2*w1^3*(w1 + w2)^3*(1194*w1^4 + 2388*w1^3*w2 + 1279*w1^2*w2^2 + 85*w1*w2^3 - 180*w2^4)*
   I2[w1][a1, a2]*I2[w3][a3, a4]*I4[w2][a1, a2, a3, a4]) + 
 (G^2*(-105*w1^10 - 840*w1^9*w2 - 2985*w1^8*w2^2 - 5060*w1^7*w2^3 - 3155*w1^6*w2^4 + 3696*w1^5*w2^5 + 
    5665*w1^4*w2^6 + 5020*w1^3*w2^7 + 2685*w1^2*w2^8 + 840*w1*w2^9 + 105*w2^10)*I2[w1][a1, a2]*I2[w2][a3, a4]*
   I4[w3][a1, a2, a3, a4])/226800;

memoryDdim[inin, I2, I2, I4, I4] = (G^2*(-21*w1^10 - 42*w1^9*w2 - 30*w1^8*w2^2 - 20*w1^7*w2^3 - 15*w1^6*w2^4 + 2010*w1^5*w2^5 + 9196*w1^4*w2^6 + 
   17640*w1^3*w2^7 + 17325*w1^2*w2^8 + 8610*w1*w2^9 + 1722*w2^10)*I2[w2][a1, a2]*I2[w3][a3, a4]*
  I4[w1][a1, a2, a3, a4])/90720;

memoryDdim[inout, I2, I2, I4, I2] = -1/75600*(G^2*w1^3*(w1 + w2)^3*(1194*w1^4 + 2388*w1^3*w2 + 1279*w1^2*w2^2 + 85*w1*w2^3 - 180*w2^4)*Sign[w1]*
   Sign[w1 + w2]*I2[w1][a1, a2]*I2[w3][a3, a4]*I4[w2][a1, a2, a3, a4]) - 
 (G^2*(5*w2^2*(w1 + w2)^4*(30*w1^4 + 100*w1^3*w2 + 135*w1^2*w2^2 + 84*w1*w2^3 + 21*w2^4)*Sign[w2]*
     Sign[w1 + w2] + w1^2*Sign[w1]*(w2^2*(-150*w1^6 - 20*w1^5*w2 + 1255*w1^4*w2^2 + 3696*w1^3*w2^3 + 
        1255*w1^2*w2^4 - 20*w1*w2^5 - 150*w2^6)*Sign[w2] + 5*(w1 + w2)^4*(21*w1^4 + 84*w1^3*w2 + 
        135*w1^2*w2^2 + 100*w1*w2^3 + 30*w2^4)*Sign[w1 + w2]))*I2[w1][a1, a2]*I2[w2][a3, a4]*
   I4[w3][a1, a2, a3, a4])/453600;

memory[inin, I2, I2, J3, I2] = (-1/180*I)*G^2*w1^3*(w1 + w2)^3*(50*w1^3 + 75*w1^2*w2 + w1*w2^2 - 12*w2^3)*eps3[i1, i3, i4]*I2[w1][i0, i1]*
  I2[w3][i2, i3]*JT3[w2][i0, i2, i4] - (I/2520)*G^2*(3*w1^9 - 3*w1^8*w2 - 72*w1^7*w2^2 - 396*w1^6*w2^3 - 
   875*w1^5*w2^4 - 469*w1^4*w2^5 - 360*w1^3*w2^6 - 132*w1^2*w2^7 - 3*w1*w2^8 + 3*w2^9)*eps3[i1, i3, i4]*
  I2[w1][i0, i1]*I2[w2][i2, i3]*JT3[w3][i0, i2, i4];

memory[inin, I2, I2, J3, J3] = (-1/1680*I)*G^2*(w1^9 + 10*w1^8*w2 + 20*w1^7*w2^2 + 20*w1^6*w2^3 + 15*w1^5*w2^4 - 218*w1^4*w2^5 - 
  770*w1^3*w2^6 - 1000*w1^2*w2^7 - 585*w1*w2^8 - 130*w2^9)*eps3[i1, i3, i4]*I2[w2][i0, i1]*I2[w3][i2, i3]*
 JT3[w1][i0, i2, i4];

memory[inout, I2, I2, J3, I2] = eps3[i1, i3, i4]*((-1/360*I)*G^2*w1^3*(50*w1^3 + 75*w1^2*(-w1 - w2) + w1*(-w1 - w2)^2 - 12*(-w1 - w2)^3)*w2^3*
   Sign[w1]*Sign[w2] - (I/5040)*G^2*(3*w2^2*(w1 + w2)^4*(10*w1^3 + 10*w1^2*w2 + 5*w1*w2^2 - w2^3)*Sign[w2]*
     Sign[w1 + w2] + w1^2*Sign[w1]*(w2^2*(-30*w1^5 + 18*w1^4*w2 + 203*w1^3*w2^2 - 203*w1^2*w2^3 - 
        18*w1*w2^4 + 30*w2^5)*Sign[w2] + 3*(w1 + w2)^4*(w1^3 - 5*w1^2*w2 - 10*w1*w2^2 - 10*w2^3)*
       Sign[w1 + w2])))*I2[w1][i0, i1]*I2[w2][i2, i3]*JT3[w3][i0, i2, i4];

memoryDdim[inin, I2, I2, J3, I2] = (-1/180*I)*G^2*w1^3*(w1 + w2)^3*(50*w1^3 + 75*w1^2*w2 + w1*w2^2 - 12*w2^3)*I2[w1][a1, a2]*I2[w3][a3, a4]*
  J3[w2][a1, a2, a3, a4] + (I/180)*G^2*w1^3*(w1 + w2)^3*(50*w1^3 + 75*w1^2*w2 + w1*w2^2 - 12*w2^3)*
  I2[w1][a1, a2]*I2[w3][a3, a4]*J3[w2][a3, a1, a2, a4] - 
 (I/2520)*G^2*(3*w1^9 - 3*w1^8*w2 - 72*w1^7*w2^2 - 396*w1^6*w2^3 - 875*w1^5*w2^4 - 469*w1^4*w2^5 - 
   360*w1^3*w2^6 - 132*w1^2*w2^7 - 3*w1*w2^8 + 3*w2^9)*I2[w1][a1, a2]*I2[w2][a3, a4]*J3[w3][a1, a2, a3, a4] + 
 (I/2520)*G^2*(3*w1^9 - 3*w1^8*w2 - 72*w1^7*w2^2 - 396*w1^6*w2^3 - 875*w1^5*w2^4 - 469*w1^4*w2^5 - 
   360*w1^3*w2^6 - 132*w1^2*w2^7 - 3*w1*w2^8 + 3*w2^9)*I2[w1][a1, a2]*I2[w2][a3, a4]*J3[w3][a3, a1, a2, a4];

memoryDdim[inin, I2, I2, J3, J3] = (-1/1680*I)*G^2*(w1^9 + 10*w1^8*w2 + 20*w1^7*w2^2 + 20*w1^6*w2^3 + 15*w1^5*w2^4 - 218*w1^4*w2^5 - 
   770*w1^3*w2^6 - 1000*w1^2*w2^7 - 585*w1*w2^8 - 130*w2^9)*I2[w2][a1, a2]*I2[w3][a3, a4]*
  J3[w1][a1, a2, a3, a4] + (I/1680)*G^2*(w1^9 + 10*w1^8*w2 + 20*w1^7*w2^2 + 20*w1^6*w2^3 + 15*w1^5*w2^4 - 
   218*w1^4*w2^5 - 770*w1^3*w2^6 - 1000*w1^2*w2^7 - 585*w1*w2^8 - 130*w2^9)*I2[w2][a1, a2]*I2[w3][a3, a4]*
  J3[w1][a3, a1, a2, a4];

memoryDdim[inout, I2, I2, J3, I2] = (-1/360*I)*G^2*w1^3*(w1 + w2)^3*(50*w1^3 + 75*w1^2*w2 + w1*w2^2 - 12*w2^3)*Sign[w1]*Sign[w1 + w2]*
  I2[w1][a1, a2]*I2[w3][a3, a4]*J3[w2][a1, a2, a3, a4] + (I/360)*G^2*w1^3*(w1 + w2)^3*
  (50*w1^3 + 75*w1^2*w2 + w1*w2^2 - 12*w2^3)*Sign[w1]*Sign[w1 + w2]*I2[w1][a1, a2]*I2[w3][a3, a4]*
  J3[w2][a3, a1, a2, a4] - (I/5040)*G^2*(3*w2^2*(w1 + w2)^4*(10*w1^3 + 10*w1^2*w2 + 5*w1*w2^2 - w2^3)*
    Sign[w2]*Sign[w1 + w2] + w1^2*Sign[w1]*(w2^2*(-30*w1^5 + 18*w1^4*w2 + 203*w1^3*w2^2 - 203*w1^2*w2^3 - 
       18*w1*w2^4 + 30*w2^5)*Sign[w2] + 3*(w1 + w2)^4*(w1^3 - 5*w1^2*w2 - 10*w1*w2^2 - 10*w2^3)*
      Sign[w1 + w2]))*I2[w1][a1, a2]*I2[w2][a3, a4]*J3[w3][a1, a2, a3, a4] + 
 (I/5040)*G^2*(3*w2^2*(w1 + w2)^4*(10*w1^3 + 10*w1^2*w2 + 5*w1*w2^2 - w2^3)*Sign[w2]*Sign[w1 + w2] + 
   w1^2*Sign[w1]*(w2^2*(-30*w1^5 + 18*w1^4*w2 + 203*w1^3*w2^2 - 203*w1^2*w2^3 - 18*w1*w2^4 + 30*w2^5)*
      Sign[w2] + 3*(w1 + w2)^4*(w1^3 - 5*w1^2*w2 - 10*w1*w2^2 - 10*w2^3)*Sign[w1 + w2]))*I2[w1][a1, a2]*
  I2[w2][a3, a4]*J3[w3][a3, a1, a2, a4];

memory[inin, I2, I3, I3, I2] = (G^2*(93*w1^10 + 375*w1^9*w2 + 285*w1^8*w2^2 - 940*w1^7*w2^3 - 2355*w1^6*w2^4 - 2289*w1^5*w2^5 - 
   1435*w1^4*w2^6 - 150*w1^3*w2^7 + 165*w1^2*w2^8 + 75*w1*w2^9 + 15*w2^10)*I2[w1][i0, i1]*I3[w2][i0, i2, i3]*
  I3[w3][i1, i2, i3])/22680;

memory[inin, I2, I3, I3, I3] = (-1/1890*(G^2*w1^5*(33*w1^2 + 56*w1*(-w1 - w2) - 7*(-w1 - w2)^2)*w2^3) + 
  (G^2*(-15*w1^10 - 75*w1^9*w2 - 165*w1^8*w2^2 - 390*w1^7*w2^3 - 595*w1^6*w2^4 + 693*w1^5*w2^5 + 
     2055*w1^4*w2^6 + 2600*w1^3*w2^7 + 1815*w1^2*w2^8 + 675*w1*w2^9 + 105*w2^10))/11340)*I2[w2][i0, i1]*
 I3[w1][i0, i2, i3]*I3[w3][i1, i2, i3];

memory[inout, I2, I3, I3, I2] = (G^2*(-5*w2^3*(w1 + w2)^3*(2*w1^4 + 3*w1^3*w2 + 6*w1^2*w2^2 + 6*w1*w2^3 + 3*w2^4)*Sign[w2]*Sign[w1 + w2] + 
   w1^3*Sign[w1]*(w2^3*(10*w1^4 + 45*w1^3*w2 + 147*w1^2*w2^2 + 595*w1*w2^3 + 180*w2^4)*Sign[w2] + 
     (w1 + w2)^3*(93*w1^4 + 96*w1^3*w2 - 282*w1^2*w2^2 - 475*w1*w2^3 - 180*w2^4)*Sign[w1 + w2]))*
  I2[w1][i0, i1]*I3[w2][i0, i2, i3]*I3[w3][i1, i2, i3])/22680;

memoryDdim[inin, I2, I3, I3, I2] = (G^2*(93*w1^10 + 375*w1^9*w2 + 285*w1^8*w2^2 - 940*w1^7*w2^3 - 2355*w1^6*w2^4 - 2289*w1^5*w2^5 - 
   1435*w1^4*w2^6 - 150*w1^3*w2^7 + 165*w1^2*w2^8 + 75*w1*w2^9 + 15*w2^10)*I2[w1][a1, a2]*I3[w2][a1, a3, a4]*
  I3[w3][a2, a3, a4])/22680;

memoryDdim[inin, I2, I3, I3, I3] = (G^2*w1^5*(w1 + w2)^3*(33*w1^2 + 56*w1*w2 - 7*w2^2)*I2[w3][a1, a2]*I3[w1][a1, a3, a4]*I3[w2][a2, a3, a4])/
  1890 + (G^2*(-15*w1^10 - 75*w1^9*w2 - 165*w1^8*w2^2 - 390*w1^7*w2^3 - 595*w1^6*w2^4 + 693*w1^5*w2^5 + 
    2055*w1^4*w2^6 + 2600*w1^3*w2^7 + 1815*w1^2*w2^8 + 675*w1*w2^9 + 105*w2^10)*I2[w2][a1, a2]*
   I3[w1][a1, a3, a4]*I3[w3][a2, a3, a4])/11340;

memoryDdim[inout, I2, I3, I3, I2] = (G^2*(-5*w2^3*(w1 + w2)^3*(2*w1^4 + 3*w1^3*w2 + 6*w1^2*w2^2 + 6*w1*w2^3 + 3*w2^4)*Sign[w2]*Sign[w1 + w2] + 
   w1^3*Sign[w1]*(w2^3*(10*w1^4 + 45*w1^3*w2 + 147*w1^2*w2^2 + 595*w1*w2^3 + 180*w2^4)*Sign[w2] + 
     (w1 + w2)^3*(93*w1^4 + 96*w1^3*w2 - 282*w1^2*w2^2 - 475*w1*w2^3 - 180*w2^4)*Sign[w1 + w2]))*
  I2[w1][a1, a2]*I3[w2][a1, a3, a4]*I3[w3][a2, a3, a4])/22680;

memory[inin, I2, I3, J2, I2] = (((2*I)/27)*G^2*w1^4*w2^5 - (I/945)*G^2*(150*w1^9 + 655*w1^8*w2 + 1080*w1^7*w2^2 + 800*w1^6*w2^3 + 
    230*w1^5*w2^4 + 85*w1^4*w2^5 + 20*w1^3*w2^6 + 20*w1^2*w2^7 + 18*w1*w2^8 + 9*w2^9))*eps3[i1, i3, i4]*
 I2[w1][i0, i1]*I3[w2][i0, i2, i3]*JT2[w3][i2, i4];

memory[inin, I2, I3, J2, I3] = (((2*I)/27)*G^2*w1^5*w2^4 + (I/945)*G^2*(9*w1^9 + 18*w1^8*w2 - 20*w1^6*w2^3 - 85*w1^5*w2^4 + 218*w1^4*w2^5 + 
    796*w1^3*w2^6 + 1080*w1^2*w2^7 + 655*w1*w2^8 + 150*w2^9))*eps3[i1, i3, i4]*I2[w2][i0, i1]*
 I3[w1][i0, i2, i3]*JT2[w3][i2, i4];

memory[inin, I2, I3, J2, J2] = (((4*I)/135)*G^2*w1^4*(2*w1 - w2)*w2^4 - (I/945)*G^2*(9*w1^9 + 63*w1^8*w2 + 180*w1^7*w2^2 + 272*w1^6*w2^3 + 
    287*w1^5*w2^4 + 301*w1^4*w2^5 + 118*w1^3*w2^6 + 30*w1^2*w2^7 + 7*w1*w2^8 + w2^9))*eps3[i1, i3, i4]*
 I2[w2][i0, i1]*I3[w3][i0, i2, i3]*JT2[w1][i2, i4];

memory[inout, I2, I3, J2, I2] = eps3[i1, i3, i4]*(((-2*I)/27)*G^2*w1^4*w2^5*Sign[w1]*Sign[w2] - 
  (I/945)*G^2*(w2^3*(w1 + w2)^3*(2*w1^3 + 9*w1*w2^2 - 9*w2^3)*Sign[w2]*Sign[w1 + w2] + 
    w1^2*Sign[w1]*(-(w2^3*(2*w1^4 + 6*w1^3*w2 + 85*w1^2*w2^2 + 20*w1*w2^3 + 10*w2^4)*Sign[w2]) + 
      5*(w1 + w2)^3*(30*w1^4 + 41*w1^3*w2 + 3*w1^2*w2^2 - 2*w1*w2^3 + 2*w2^4)*Sign[w1 + w2])))*I2[w1][i0, i1]*
 I3[w2][i0, i2, i3]*JT2[w3][i2, i4];

memoryDdim[inin, I2, I3, J2, I2] = ((-2*I)/27)*G^2*w1^4*(w1 + w2)^5*I2[w1][a1, a2]*I3[w3][a1, a3, a4]*J2[w2][a2, a3, a4] + 
 ((2*I)/27)*G^2*w1^4*(w1 + w2)^5*I2[w1][a1, a2]*I3[w3][a1, a3, a4]*J2[w2][a3, a2, a4] - 
 (I/945)*G^2*(150*w1^9 + 655*w1^8*w2 + 1080*w1^7*w2^2 + 800*w1^6*w2^3 + 230*w1^5*w2^4 + 85*w1^4*w2^5 + 
   20*w1^3*w2^6 + 20*w1^2*w2^7 + 18*w1*w2^8 + 9*w2^9)*I2[w1][a1, a2]*I3[w2][a1, a3, a4]*J2[w3][a2, a3, a4] + 
 (I/945)*G^2*(150*w1^9 + 655*w1^8*w2 + 1080*w1^7*w2^2 + 800*w1^6*w2^3 + 230*w1^5*w2^4 + 85*w1^4*w2^5 + 
   20*w1^3*w2^6 + 20*w1^2*w2^7 + 18*w1*w2^8 + 9*w2^9)*I2[w1][a1, a2]*I3[w2][a1, a3, a4]*J2[w3][a3, a2, a4];

memoryDdim[inin, I2, I3, J2, I3] = ((2*I)/27)*G^2*w1^5*(w1 + w2)^4*I2[w3][a1, a2]*I3[w1][a1, a3, a4]*J2[w2][a2, a3, a4] - 
 ((2*I)/27)*G^2*w1^5*(w1 + w2)^4*I2[w3][a1, a2]*I3[w1][a1, a3, a4]*J2[w2][a3, a2, a4] + 
 (I/945)*G^2*(9*w1^9 + 18*w1^8*w2 - 20*w1^6*w2^3 - 85*w1^5*w2^4 + 218*w1^4*w2^5 + 796*w1^3*w2^6 + 
   1080*w1^2*w2^7 + 655*w1*w2^8 + 150*w2^9)*I2[w2][a1, a2]*I3[w1][a1, a3, a4]*J2[w3][a2, a3, a4] - 
 (I/945)*G^2*(9*w1^9 + 18*w1^8*w2 - 20*w1^6*w2^3 - 85*w1^5*w2^4 + 218*w1^4*w2^5 + 796*w1^3*w2^6 + 
   1080*w1^2*w2^7 + 655*w1*w2^8 + 150*w2^9)*I2[w2][a1, a2]*I3[w1][a1, a3, a4]*J2[w3][a3, a2, a4];

memoryDdim[inin, I2, I3, J2, J2] = ((4*I)/135)*G^2*w1^4*(w1 + w2)^4*(3*w1 + w2)*I2[w3][a1, a2]*I3[w2][a1, a3, a4]*J2[w1][a2, a3, a4] - 
 (I/945)*G^2*(9*w1^9 + 63*w1^8*w2 + 180*w1^7*w2^2 + 272*w1^6*w2^3 + 287*w1^5*w2^4 + 301*w1^4*w2^5 + 
   118*w1^3*w2^6 + 30*w1^2*w2^7 + 7*w1*w2^8 + w2^9)*I2[w2][a1, a2]*I3[w3][a1, a3, a4]*J2[w1][a2, a3, a4] - 
 ((4*I)/135)*G^2*w1^4*(w1 + w2)^4*(3*w1 + w2)*I2[w3][a1, a2]*I3[w2][a1, a3, a4]*J2[w1][a3, a2, a4] + 
 (I/945)*G^2*(9*w1^9 + 63*w1^8*w2 + 180*w1^7*w2^2 + 272*w1^6*w2^3 + 287*w1^5*w2^4 + 301*w1^4*w2^5 + 
   118*w1^3*w2^6 + 30*w1^2*w2^7 + 7*w1*w2^8 + w2^9)*I2[w2][a1, a2]*I3[w3][a1, a3, a4]*J2[w1][a3, a2, a4];

memoryDdim[inout, I2, I3, J2, I2] = ((-2*I)/27)*G^2*w1^4*(w1 + w2)^5*Sign[w1]*Sign[w1 + w2]*I2[w1][a1, a2]*I3[w3][a1, a3, a4]*
  J2[w2][a2, a3, a4] + ((2*I)/27)*G^2*w1^4*(w1 + w2)^5*Sign[w1]*Sign[w1 + w2]*I2[w1][a1, a2]*
  I3[w3][a1, a3, a4]*J2[w2][a3, a2, a4] - 
 (I/945)*G^2*(w2^3*(w1 + w2)^3*(2*w1^3 + 9*w1*w2^2 - 9*w2^3)*Sign[w2]*Sign[w1 + w2] + 
   w1^2*Sign[w1]*(-(w2^3*(2*w1^4 + 6*w1^3*w2 + 85*w1^2*w2^2 + 20*w1*w2^3 + 10*w2^4)*Sign[w2]) + 
     5*(w1 + w2)^3*(30*w1^4 + 41*w1^3*w2 + 3*w1^2*w2^2 - 2*w1*w2^3 + 2*w2^4)*Sign[w1 + w2]))*I2[w1][a1, a2]*
  I3[w2][a1, a3, a4]*J2[w3][a2, a3, a4] + 
 (I/945)*G^2*(w2^3*(w1 + w2)^3*(2*w1^3 + 9*w1*w2^2 - 9*w2^3)*Sign[w2]*Sign[w1 + w2] + 
   w1^2*Sign[w1]*(-(w2^3*(2*w1^4 + 6*w1^3*w2 + 85*w1^2*w2^2 + 20*w1*w2^3 + 10*w2^4)*Sign[w2]) + 
     5*(w1 + w2)^3*(30*w1^4 + 41*w1^3*w2 + 3*w1^2*w2^2 - 2*w1*w2^3 + 2*w2^4)*Sign[w1 + w2]))*I2[w1][a1, a2]*
  I3[w2][a1, a3, a4]*J2[w3][a3, a2, a4];

memory[inin, I2, J2, J2, I2] = ((-2*G^2*(163*w1^8 + 844*w1^7*w2 + 1722*w1^6*w2^2 + 1730*w1^5*w2^3 + 923*w1^4*w2^4 + 190*w1^3*w2^5 - 
     128*w1^2*w2^6 - 68*w1*w2^7 - 17*w2^8))/2835 - 
  (2*G^2*(433*w1^8 + 1972*w1^7*w2 + 3486*w1^6*w2^2 + 2978*w1^5*w2^3 + 1103*w1^4*w2^4 + 262*w1^3*w2^5 + 
     64*w1^2*w2^6 + 76*w1*w2^7 + 19*w2^8))/2835 - 
  (4*G^2*(107*w1^8 + 284*w1^7*w2 + 42*w1^6*w2^2 - 482*w1^5*w2^3 - 743*w1^4*w2^4 - 118*w1^3*w2^5 + 
     320*w1^2*w2^6 + 212*w1*w2^7 + 53*w2^8))/2835)*I2[w1][i0, i1]*JT2[w2][i0, i2]*JT2[w3][i1, i2];

memory[inin, I2, J2, J2, J2] = ((8*G^2*w1^4*(7*w1 - 5*(-w1 - w2))*w2^3)/405 + (64*G^2*w1^4*(2*w1 + 5*(-w1 - w2))*w2^3)/405 + 
  (16*G^2*w1^4*(11*w1 + 5*(-w1 - w2))*w2^3)/405 - 
  (4*G^2*(17*w1^8 + 68*w1^7*w2 + 124*w1^6*w2^2 + 302*w1^5*w2^3 + 153*w1^4*w2^4 - 286*w1^3*w2^5 - 
     462*w1^2*w2^6 - 284*w1*w2^7 - 65*w2^8))/2835 + 
  (8*G^2*(53*w1^8 + 212*w1^7*w2 + 268*w1^6*w2^2 + 230*w1^5*w2^3 + 183*w1^4*w2^4 - 22*w1^3*w2^5 + 
     42*w1^2*w2^6 + 4*w1*w2^7 - 5*w2^8))/2835 + 
  (4*G^2*(19*w1^8 + 76*w1^7*w2 + 20*w1^6*w2^2 - 374*w1^5*w2^3 - 123*w1^4*w2^4 + 550*w1^3*w2^5 + 
     966*w1^2*w2^6 + 572*w1*w2^7 + 125*w2^8))/2835)*I2[w2][i0, i1]*JT2[w1][i0, i2]*JT2[w3][i1, i2];

memory[inout, I2, J2, J2, I2] = ((-2*G^2*(w2^3*(w1 + w2)^3*(22*w1^2 + 17*w1*w2 + 17*w2^2)*Sign[w2]*Sign[w1 + w2] + 
     w1^2*Sign[w1]*(w2^3*(-22*w1^3 - 153*w1^2*w2 - 162*w1*w2^2 + 2*w2^3)*Sign[w2] + 
       (w1 + w2)^3*(163*w1^3 + 355*w1^2*w2 + 168*w1*w2^2 - 2*w2^3)*Sign[w1 + w2])))/2835 - 
  (2*G^2*(w2^3*(w1 + w2)^3*(94*w1^2 - 19*w1*w2 - 19*w2^2)*Sign[w2]*Sign[w1 + w2] + 
     w1^2*Sign[w1]*(-(w2^3*(94*w1^3 + 123*w1^2*w2 + 234*w1*w2^2 + 22*w2^3)*Sign[w2]) + 
       (w1 + w2)^3*(433*w1^3 + 673*w1^2*w2 + 168*w1*w2^2 + 22*w2^3)*Sign[w1 + w2])))/2835 + 
  (2*G^2*(w2^3*(w1 + w2)^3*(-50*w1^2 + 53*w1*w2 + 53*w2^2)*Sign[w2]*Sign[w1 + w2] + 
     w1^2*Sign[w1]*(w2^3*(50*w1^3 - 183*w1^2*w2 - 90*w1*w2^2 + 26*w2^3)*Sign[w2] - 
       (w1 + w2)^3*(107*w1^3 - 37*w1^2*w2 - 168*w1*w2^2 + 26*w2^3)*Sign[w1 + w2])))/2835 - 
  (2*G^2*(w2^3*(w1 + w2)^3*(50*w1^2 - 53*w1*w2 - 53*w2^2)*Sign[w2]*Sign[w1 + w2] + 
     w1^2*Sign[w1]*(w2^3*(-50*w1^3 + 183*w1^2*w2 + 90*w1*w2^2 - 26*w2^3)*Sign[w2] + 
       (w1 + w2)^3*(107*w1^3 - 37*w1^2*w2 - 168*w1*w2^2 + 26*w2^3)*Sign[w1 + w2])))/2835)*I2[w1][i0, i1]*
 JT2[w2][i0, i2]*JT2[w3][i1, i2];

memoryDdim[inin, I2, J2, J2, I2] = (G^2*(107*w1^8 + 284*w1^7*w2 + 42*w1^6*w2^2 - 482*w1^5*w2^3 - 743*w1^4*w2^4 - 118*w1^3*w2^5 + 320*w1^2*w2^6 + 
    212*w1*w2^7 + 53*w2^8)*I2[w1][a1, a2]*J2[w2][a1, a3, a4]*J2[w3][a2, a3, a4])/945 - 
 (G^2*(107*w1^8 + 284*w1^7*w2 + 42*w1^6*w2^2 - 482*w1^5*w2^3 - 743*w1^4*w2^4 - 118*w1^3*w2^5 + 
    320*w1^2*w2^6 + 212*w1*w2^7 + 53*w2^8)*I2[w1][a1, a2]*J2[w2][a3, a1, a4]*J2[w3][a2, a3, a4])/945 - 
 (G^2*(107*w1^8 + 284*w1^7*w2 + 42*w1^6*w2^2 - 482*w1^5*w2^3 - 743*w1^4*w2^4 - 118*w1^3*w2^5 + 
    320*w1^2*w2^6 + 212*w1*w2^7 + 53*w2^8)*I2[w1][a1, a2]*J2[w2][a1, a3, a4]*J2[w3][a3, a2, a4])/945 - 
 (2*G^2*(163*w1^8 + 844*w1^7*w2 + 1722*w1^6*w2^2 + 1730*w1^5*w2^3 + 923*w1^4*w2^4 + 190*w1^3*w2^5 - 
    128*w1^2*w2^6 - 68*w1*w2^7 - 17*w2^8)*I2[w1][a1, a2]*J2[w2][a3, a1, a4]*J2[w3][a3, a2, a4])/945 + 
 (G^2*(433*w1^8 + 1972*w1^7*w2 + 3486*w1^6*w2^2 + 2978*w1^5*w2^3 + 1103*w1^4*w2^4 + 262*w1^3*w2^5 + 
    64*w1^2*w2^6 + 76*w1*w2^7 + 19*w2^8)*I2[w1][a1, a2]*J2[w2][a3, a1, a4]*J2[w3][a4, a2, a3])/945;

memoryDdim[inin, I2, J2, J2, J2] = (16*G^2*w1^4*(w1 + w2)^3*(2*w1 + 5*w2)*I2[w3][a1, a2]*J2[w1][a1, a3, a4]*J2[w2][a2, a3, a4])/135 - 
 (16*G^2*w1^4*(w1 + w2)^3*(2*w1 + 5*w2)*I2[w3][a1, a2]*J2[w1][a3, a1, a4]*J2[w2][a2, a3, a4])/135 - 
 (16*G^2*w1^4*(w1 + w2)^3*(2*w1 + 5*w2)*I2[w3][a1, a2]*J2[w1][a1, a3, a4]*J2[w2][a3, a2, a4])/135 - 
 (8*G^2*w1^4*(7*w1 - 5*w2)*(w1 + w2)^3*I2[w3][a1, a2]*J2[w1][a3, a1, a4]*J2[w2][a3, a2, a4])/135 + 
 (8*G^2*w1^4*(w1 + w2)^3*(11*w1 + 5*w2)*I2[w3][a1, a2]*J2[w1][a3, a1, a4]*J2[w2][a4, a2, a3])/135 - 
 (2*G^2*(53*w1^8 + 212*w1^7*w2 + 268*w1^6*w2^2 + 230*w1^5*w2^3 + 183*w1^4*w2^4 - 22*w1^3*w2^5 + 
    42*w1^2*w2^6 + 4*w1*w2^7 - 5*w2^8)*I2[w2][a1, a2]*J2[w1][a1, a3, a4]*J2[w3][a2, a3, a4])/945 + 
 (2*G^2*(53*w1^8 + 212*w1^7*w2 + 268*w1^6*w2^2 + 230*w1^5*w2^3 + 183*w1^4*w2^4 - 22*w1^3*w2^5 + 
    42*w1^2*w2^6 + 4*w1*w2^7 - 5*w2^8)*I2[w2][a1, a2]*J2[w1][a3, a1, a4]*J2[w3][a2, a3, a4])/945 + 
 (2*G^2*(53*w1^8 + 212*w1^7*w2 + 268*w1^6*w2^2 + 230*w1^5*w2^3 + 183*w1^4*w2^4 - 22*w1^3*w2^5 + 
    42*w1^2*w2^6 + 4*w1*w2^7 - 5*w2^8)*I2[w2][a1, a2]*J2[w1][a1, a3, a4]*J2[w3][a3, a2, a4])/945 - 
 (4*G^2*(17*w1^8 + 68*w1^7*w2 + 124*w1^6*w2^2 + 302*w1^5*w2^3 + 153*w1^4*w2^4 - 286*w1^3*w2^5 - 
    462*w1^2*w2^6 - 284*w1*w2^7 - 65*w2^8)*I2[w2][a1, a2]*J2[w1][a3, a1, a4]*J2[w3][a3, a2, a4])/945 - 
 (2*G^2*(19*w1^8 + 76*w1^7*w2 + 20*w1^6*w2^2 - 374*w1^5*w2^3 - 123*w1^4*w2^4 + 550*w1^3*w2^5 + 
    966*w1^2*w2^6 + 572*w1*w2^7 + 125*w2^8)*I2[w2][a1, a2]*J2[w1][a3, a1, a4]*J2[w3][a4, a2, a3])/945;

memoryDdim[inout, I2, J2, J2, I2] = (G^2*(w2^3*(w1 + w2)^3*(50*w1^2 - 53*w1*w2 - 53*w2^2)*Sign[w2]*Sign[w1 + w2] + 
    w1^2*Sign[w1]*(w2^3*(-50*w1^3 + 183*w1^2*w2 + 90*w1*w2^2 - 26*w2^3)*Sign[w2] + 
      (w1 + w2)^3*(107*w1^3 - 37*w1^2*w2 - 168*w1*w2^2 + 26*w2^3)*Sign[w1 + w2]))*I2[w1][a1, a2]*
   J2[w2][a1, a3, a4]*J2[w3][a2, a3, a4])/945 + 
 (G^2*(w2^3*(w1 + w2)^3*(-50*w1^2 + 53*w1*w2 + 53*w2^2)*Sign[w2]*Sign[w1 + w2] + 
    w1^2*Sign[w1]*(w2^3*(50*w1^3 - 183*w1^2*w2 - 90*w1*w2^2 + 26*w2^3)*Sign[w2] - 
      (w1 + w2)^3*(107*w1^3 - 37*w1^2*w2 - 168*w1*w2^2 + 26*w2^3)*Sign[w1 + w2]))*I2[w1][a1, a2]*
   J2[w2][a3, a1, a4]*J2[w3][a2, a3, a4])/945 + 
 (G^2*(w2^3*(w1 + w2)^3*(-50*w1^2 + 53*w1*w2 + 53*w2^2)*Sign[w2]*Sign[w1 + w2] + 
    w1^2*Sign[w1]*(w2^3*(50*w1^3 - 183*w1^2*w2 - 90*w1*w2^2 + 26*w2^3)*Sign[w2] - 
      (w1 + w2)^3*(107*w1^3 - 37*w1^2*w2 - 168*w1*w2^2 + 26*w2^3)*Sign[w1 + w2]))*I2[w1][a1, a2]*
   J2[w2][a1, a3, a4]*J2[w3][a3, a2, a4])/945 - 
 (2*G^2*(w2^3*(w1 + w2)^3*(22*w1^2 + 17*w1*w2 + 17*w2^2)*Sign[w2]*Sign[w1 + w2] + 
    w1^2*Sign[w1]*(w2^3*(-22*w1^3 - 153*w1^2*w2 - 162*w1*w2^2 + 2*w2^3)*Sign[w2] + 
      (w1 + w2)^3*(163*w1^3 + 355*w1^2*w2 + 168*w1*w2^2 - 2*w2^3)*Sign[w1 + w2]))*I2[w1][a1, a2]*
   J2[w2][a3, a1, a4]*J2[w3][a3, a2, a4])/945 + 
 (G^2*(w2^3*(w1 + w2)^3*(94*w1^2 - 19*w1*w2 - 19*w2^2)*Sign[w2]*Sign[w1 + w2] + 
    w1^2*Sign[w1]*(-(w2^3*(94*w1^3 + 123*w1^2*w2 + 234*w1*w2^2 + 22*w2^3)*Sign[w2]) + 
      (w1 + w2)^3*(433*w1^3 + 673*w1^2*w2 + 168*w1*w2^2 + 22*w2^3)*Sign[w1 + w2]))*I2[w1][a1, a2]*
   J2[w2][a3, a1, a4]*J2[w3][a4, a2, a3])/945;



==> anc/6pn_far_feynman_rules.m <==
(*
=====================================================================
Far-Zone Gravitational Interactions at the Sixth Post-Newtonian Order
Author: Giacomo Brunello

This ancillary file contains the Feynman rules of the far-zone effective theory of Sec. II.
We use kappa^2 = 32 Pi G, signature (+,-,...,-) and D = d + 1 space-time dimensions.
The source is at rest, u^mu = (1, 0, ..., 0), and we do not distinguish local-frame and space-time indices.

The file defines

  vertexMultipole[Q, h]     one-graviton vertex of the multipole Q = M, L, I2, I3, I4, J2, J3
  vertexMultipole[Q, h^2]   two-graviton vertex of Q
  vertexBulk[h^3]           three-graviton bulk vertex

The n-graviton vertex is the part of i S multilinear in h[1], ..., h[n] after h -> h[1] + ... + h[n].
All momenta k[j] are outgoing, and derivatives become d_mu -> -I k_mu.
The multipole carries the frequency w_Q, with Q(t) = Int dw/(2 Pi) Exp[-I w t] Q(w).
The factor 2 Pi delta(w_Q + Sum_j dot[k[j], u]) is left out of every multipole vertex.

Notation:
- h[j][a, b] is the j-th graviton; each slot holds u, a momentum k[j] or a dummy index ii[m].
- dot[a, b] is the Minkowski product, and repeated ii[m] are contracted with the mostly-minus metric.
- M is the mass and L[a, b] the angular-momentum tensor, with L[u, b] = 0.
- I2, I3, I4 are the mass multipoles (symmetric, trace-free, transverse to u).
- J2[c, a, b], J3[c, a, b, d] are the current multipoles J^{c|L} of the paper.
- Multipoles are contracted with momenta through their slots, e.g. I2[k[1], ii[1]] = I^{ab} k[1]_a.

For questions regarding the paper or this file, please contact the
author.
=====================================================================
*)


vertexMultipole[M, h] = (-1/2*I)*M*\[Kappa]*h[1][u, u];

vertexMultipole[M, h^2] = (I/4)*M*\[Kappa]^2*h[1][u, u]*h[2][u, u];

vertexMultipole[L, h] = -1/2*(\[Kappa]*L[k[1], ii[1]]*h[1][u, ii[1]]);

vertexMultipole[L, h^2] = (\[Kappa]^2*L[k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/8 + 
 (\[Kappa]^2*L[k[2], ii[1]]*h[1][ii[1], ii[2]]*h[2][u, ii[2]])/8 + 
 (\[Kappa]^2*L[ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/4 + 
 (\[Kappa]^2*L[k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/4 + 
 (\[Kappa]^2*dot[u, k[1]]*L[ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[2]]*L[ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[1]]*L[ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[2]]*L[ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/16 - 
 (\[Kappa]^2*L[ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/4;

vertexMultipole[I2, h] = (I/4)*\[Kappa]*I2[k[1], k[1]]*h[1][u, u] - (I/2)*\[Kappa]*dot[u, k[1]]*I2[k[1], ii[1]]*h[1][u, ii[1]] + 
 (I/4)*\[Kappa]*dot[u, k[1]]^2*I2[ii[1], ii[2]]*h[1][ii[1], ii[2]];

vertexMultipole[I2, h^2] = (-1/8*I)*\[Kappa]^2*I2[k[1], k[1]]*h[1][u, u]*h[2][u, u] - (I/8)*\[Kappa]^2*I2[k[2], k[2]]*h[1][u, u]*h[2][u, u] + 
 (I/4)*\[Kappa]^2*dot[u, k[1]]*I2[k[1], ii[1]]*h[1][u, ii[1]]*h[2][u, u] - 
 (I/8)*\[Kappa]^2*dot[u, k[1]]^2*I2[ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, u] + 
 (I/8)*\[Kappa]^2*dot[k[1], k[2]]*I2[ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, u] - 
 (I/4)*\[Kappa]^2*I2[k[1], ii[1]]*h[1][k[2], ii[1]]*h[2][u, u] - (I/4)*\[Kappa]^2*I2[k[2], ii[1]]*h[1][k[2], ii[1]]*
  h[2][u, u] + (I/4)*\[Kappa]^2*dot[u, k[2]]*I2[k[2], ii[1]]*h[1][u, u]*h[2][u, ii[1]] - 
 (I/4)*\[Kappa]^2*I2[k[1], k[2]]*h[1][u, ii[1]]*h[2][u, ii[1]] + (I/4)*\[Kappa]^2*I2[k[1], ii[1]]*h[1][u, k[2]]*
  h[2][u, ii[1]] + (I/2)*\[Kappa]^2*dot[u, k[2]]*I2[k[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] - 
 (I/4)*\[Kappa]^2*dot[u, k[1]]*I2[k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] + 
 (I/4)*\[Kappa]^2*dot[u, k[2]]*I2[k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] - 
 (I/4)*\[Kappa]^2*dot[k[1], k[2]]*I2[ii[1], ii[2]]*h[1][u, ii[1]]*h[2][u, ii[2]] + 
 (I/4)*\[Kappa]^2*dot[u, k[1]]*I2[ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] + 
 (I/4)*\[Kappa]^2*dot[u, k[2]]*I2[ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] + 
 (I/4)*\[Kappa]^2*I2[k[2], ii[1]]*h[1][u, ii[1]]*h[2][u, k[1]] - (I/4)*\[Kappa]^2*dot[u, k[2]]*I2[ii[1], ii[2]]*
  h[1][ii[1], ii[2]]*h[2][u, k[1]] - (I/8)*\[Kappa]^2*dot[u, k[2]]^2*I2[ii[1], ii[2]]*h[1][u, u]*
  h[2][ii[1], ii[2]] + (I/8)*\[Kappa]^2*dot[k[1], k[2]]*I2[ii[1], ii[2]]*h[1][u, u]*h[2][ii[1], ii[2]] + 
 (I/4)*\[Kappa]^2*dot[u, k[1]]*I2[k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] - 
 (I/4)*\[Kappa]^2*dot[u, k[2]]*I2[k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] + 
 (I/2)*\[Kappa]^2*dot[u, k[1]]*I2[k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] - 
 (I/4)*\[Kappa]^2*dot[u, k[1]]*I2[ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]] - 
 (I/8)*\[Kappa]^2*dot[u, k[1]]^2*I2[ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] - 
 (I/4)*\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I2[ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] - 
 (I/4)*\[Kappa]^2*dot[u, k[2]]^2*I2[ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] - 
 (I/8)*\[Kappa]^2*dot[u, k[1]]^2*I2[ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]] - 
 (I/4)*\[Kappa]^2*I2[k[1], ii[1]]*h[1][u, u]*h[2][k[1], ii[1]] - (I/4)*\[Kappa]^2*I2[k[2], ii[1]]*h[1][u, u]*
  h[2][k[1], ii[1]] + (I/4)*\[Kappa]^2*dot[u, k[1]]*I2[ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] + 
 (I/4)*\[Kappa]^2*dot[u, k[2]]*I2[ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]];

vertexMultipole[I3, h] = (\[Kappa]*I3[k[1], k[1], k[1]]*h[1][u, u])/12 - (\[Kappa]*dot[u, k[1]]*I3[k[1], k[1], ii[1]]*h[1][u, ii[1]])/6 + 
 (\[Kappa]*dot[u, k[1]]^2*I3[k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]])/12;

vertexMultipole[I3, h^2] = -1/24*(\[Kappa]^2*I3[k[1], k[1], k[1]]*h[1][u, u]*h[2][u, u]) - (\[Kappa]^2*I3[k[2], k[2], k[2]]*h[1][u, u]*h[2][u, u])/
  24 + (\[Kappa]^2*dot[u, k[1]]*I3[k[1], k[1], ii[1]]*h[1][u, ii[1]]*h[2][u, u])/12 - 
 (\[Kappa]^2*dot[u, k[1]]^2*I3[k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, u])/24 + 
 (\[Kappa]^2*dot[k[1], k[2]]*I3[k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, u])/24 + 
 (\[Kappa]^2*dot[k[1], k[2]]*I3[k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, u])/8 - 
 (\[Kappa]^2*I3[k[1], k[1], ii[1]]*h[1][k[2], ii[1]]*h[2][u, u])/12 - 
 (\[Kappa]^2*I3[k[1], k[2], ii[1]]*h[1][k[2], ii[1]]*h[2][u, u])/4 - 
 (\[Kappa]^2*I3[k[2], k[2], ii[1]]*h[1][k[2], ii[1]]*h[2][u, u])/8 + 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[2], k[2], ii[1]]*h[1][u, u]*h[2][u, ii[1]])/12 - 
 (\[Kappa]^2*I3[k[1], k[1], k[2]]*h[1][u, ii[1]]*h[2][u, ii[1]])/6 - 
 (\[Kappa]^2*I3[k[1], k[2], k[2]]*h[1][u, ii[1]]*h[2][u, ii[1]])/6 + 
 (\[Kappa]^2*I3[k[1], k[1], ii[1]]*h[1][u, k[2]]*h[2][u, ii[1]])/6 + 
 (\[Kappa]^2*I3[k[1], k[2], ii[1]]*h[1][u, k[2]]*h[2][u, ii[1]])/6 + 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[1], k[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/6 - 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[1], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/24 + 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[1], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/3 - 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/6 + 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/12 - 
 (\[Kappa]^2*dot[k[1], k[2]]*I3[k[1], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][u, ii[2]])/6 - 
 (\[Kappa]^2*dot[k[1], k[2]]*I3[k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][u, ii[2]])/6 + 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[1], k[2], ii[1]]*h[1][ii[1], ii[2]]*h[2][u, ii[2]])/24 + 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[1], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/6 + 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[2], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/6 + 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[2], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/6 + 
 (\[Kappa]^2*dot[u, k[1]]*dot[k[1], k[2]]*I3[ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]])/12 - 
 (\[Kappa]^2*dot[u, k[2]]*dot[k[1], k[2]]*I3[ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]])/12 + 
 (\[Kappa]^2*I3[k[1], k[2], ii[1]]*h[1][u, ii[1]]*h[2][u, k[1]])/6 + 
 (\[Kappa]^2*I3[k[2], k[2], ii[1]]*h[1][u, ii[1]]*h[2][u, k[1]])/6 - 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]])/12 - 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]])/12 - 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]])/6 + 
 (\[Kappa]^2*dot[k[1], k[2]]*I3[k[1], ii[1], ii[2]]*h[1][u, u]*h[2][ii[1], ii[2]])/8 - 
 (\[Kappa]^2*dot[u, k[2]]^2*I3[k[2], ii[1], ii[2]]*h[1][u, u]*h[2][ii[1], ii[2]])/24 + 
 (\[Kappa]^2*dot[k[1], k[2]]*I3[k[2], ii[1], ii[2]]*h[1][u, u]*h[2][ii[1], ii[2]])/24 + 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[1], k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/12 - 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[1], k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/6 + 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[1], k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/3 + 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[2], k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/6 - 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[1], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]])/6 - 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[1], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]])/12 - 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[2], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]])/12 - 
 (\[Kappa]^2*dot[u, k[1]]^2*I3[k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/24 - 
 (\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I3[k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/24 - 
 (\[Kappa]^2*dot[u, k[2]]^2*I3[k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/6 - 
 (\[Kappa]^2*dot[u, k[1]]^2*I3[k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/12 - 
 (\[Kappa]^2*dot[u, k[2]]^2*I3[k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/12 - 
 (\[Kappa]^2*dot[u, k[1]]*dot[k[1], k[2]]*I3[ii[1], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]])/12 + 
 (\[Kappa]^2*dot[u, k[2]]*dot[k[1], k[2]]*I3[ii[1], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]])/12 - 
 (\[Kappa]^2*dot[u, k[1]]^2*I3[k[1], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/24 + 
 (\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I3[k[1], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/24 - 
 (\[Kappa]^2*dot[u, k[1]]^2*I3[k[2], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/12 + 
 (\[Kappa]^2*dot[u, k[1]]^2*I3[ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/12 - 
 (\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I3[ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/12 - 
 (\[Kappa]^2*dot[u, k[2]]^2*I3[ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/24 - 
 (\[Kappa]^2*I3[k[1], k[1], ii[1]]*h[1][u, u]*h[2][k[1], ii[1]])/8 - 
 (\[Kappa]^2*I3[k[1], k[2], ii[1]]*h[1][u, u]*h[2][k[1], ii[1]])/4 - 
 (\[Kappa]^2*I3[k[2], k[2], ii[1]]*h[1][u, u]*h[2][k[1], ii[1]])/12 + 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[1], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/6 + 
 (\[Kappa]^2*dot[u, k[2]]*I3[k[1], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/6 + 
 (\[Kappa]^2*dot[u, k[1]]*I3[k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/6 - 
 (\[Kappa]^2*dot[u, k[1]]^2*I3[ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/24 - 
 (\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I3[ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/12 + 
 (\[Kappa]^2*dot[u, k[2]]^2*I3[ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/12;

vertexMultipole[I4, h] = (-1/48*I)*\[Kappa]*I4[k[1], k[1], k[1], k[1]]*h[1][u, u] + (I/24)*\[Kappa]*dot[u, k[1]]*I4[k[1], k[1], k[1], ii[1]]*
  h[1][u, ii[1]] - (I/48)*\[Kappa]*dot[u, k[1]]^2*I4[k[1], k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]];

vertexMultipole[I4, h^2] = (I/96)*\[Kappa]^2*I4[k[1], k[1], k[1], k[1]]*h[1][u, u]*h[2][u, u] + (I/96)*\[Kappa]^2*I4[k[2], k[2], k[2], k[2]]*
  h[1][u, u]*h[2][u, u] - (I/48)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[1], k[1], ii[1]]*h[1][u, ii[1]]*h[2][u, u] + 
 (I/96)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[1], k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, u] - 
 (I/96)*\[Kappa]^2*dot[k[1], k[2]]*I4[k[1], k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, u] - 
 (I/24)*\[Kappa]^2*dot[k[1], k[2]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, u] - 
 (I/16)*\[Kappa]^2*dot[k[1], k[2]]*I4[k[2], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, u] + 
 (I/48)*\[Kappa]^2*I4[k[1], k[1], k[1], ii[1]]*h[1][k[2], ii[1]]*h[2][u, u] + 
 (I/12)*\[Kappa]^2*I4[k[1], k[1], k[2], ii[1]]*h[1][k[2], ii[1]]*h[2][u, u] + 
 (I/8)*\[Kappa]^2*I4[k[1], k[2], k[2], ii[1]]*h[1][k[2], ii[1]]*h[2][u, u] + 
 (I/24)*\[Kappa]^2*I4[k[2], k[2], k[2], ii[1]]*h[1][k[2], ii[1]]*h[2][u, u] - 
 (I/48)*\[Kappa]^2*dot[u, k[2]]*I4[k[2], k[2], k[2], ii[1]]*h[1][u, u]*h[2][u, ii[1]] + 
 (I/16)*\[Kappa]^2*I4[k[1], k[1], k[1], k[2]]*h[1][u, ii[1]]*h[2][u, ii[1]] + 
 (I/12)*\[Kappa]^2*I4[k[1], k[1], k[2], k[2]]*h[1][u, ii[1]]*h[2][u, ii[1]] + 
 (I/16)*\[Kappa]^2*I4[k[1], k[2], k[2], k[2]]*h[1][u, ii[1]]*h[2][u, ii[1]] - 
 (I/16)*\[Kappa]^2*I4[k[1], k[1], k[1], ii[1]]*h[1][u, k[2]]*h[2][u, ii[1]] - 
 (I/12)*\[Kappa]^2*I4[k[1], k[1], k[2], ii[1]]*h[1][u, k[2]]*h[2][u, ii[1]] - 
 (I/16)*\[Kappa]^2*I4[k[1], k[2], k[2], ii[1]]*h[1][u, k[2]]*h[2][u, ii[1]] - 
 (I/24)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[1], k[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] - 
 (I/8)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[1], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] + 
 ((5*I)/96)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] - 
 (I/8)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] + 
 (I/16)*\[Kappa]^2*dot[u, k[1]]*I4[k[2], k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] - 
 (I/48)*\[Kappa]^2*dot[u, k[2]]*I4[k[2], k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] + 
 (I/16)*\[Kappa]^2*dot[k[1], k[2]]*I4[k[1], k[1], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][u, ii[2]] + 
 (I/12)*\[Kappa]^2*dot[k[1], k[2]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][u, ii[2]] + 
 (I/16)*\[Kappa]^2*dot[k[1], k[2]]*I4[k[2], k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][u, ii[2]] - 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[1], k[2], ii[1]]*h[1][ii[1], ii[2]]*h[2][u, ii[2]] - 
 (I/96)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[2], k[2], ii[1]]*h[1][ii[1], ii[2]]*h[2][u, ii[2]] + 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[1], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] - 
 (I/24)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[1], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] - 
 (I/24)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] - 
 (I/8)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] - 
 (I/16)*\[Kappa]^2*dot[u, k[1]]*I4[k[2], k[2], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] - 
 (I/16)*\[Kappa]^2*dot[u, k[2]]*I4[k[2], k[2], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] - 
 (I/24)*\[Kappa]^2*dot[u, k[1]]*dot[k[1], k[2]]*I4[k[1], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]] + 
 (I/48)*\[Kappa]^2*dot[u, k[2]]*dot[k[1], k[2]]*I4[k[1], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]] - 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*dot[k[1], k[2]]*I4[k[2], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]] + 
 (I/16)*\[Kappa]^2*dot[u, k[2]]*dot[k[1], k[2]]*I4[k[2], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]] - 
 (I/16)*\[Kappa]^2*I4[k[1], k[1], k[2], ii[1]]*h[1][u, ii[1]]*h[2][u, k[1]] - 
 (I/12)*\[Kappa]^2*I4[k[1], k[2], k[2], ii[1]]*h[1][u, ii[1]]*h[2][u, k[1]] - 
 (I/16)*\[Kappa]^2*I4[k[2], k[2], k[2], ii[1]]*h[1][u, ii[1]]*h[2][u, k[1]] + 
 (I/48)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]] + 
 (I/24)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]] + 
 (I/16)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]] + 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*I4[k[2], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]] + 
 (I/16)*\[Kappa]^2*dot[u, k[2]]*I4[k[2], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]] - 
 (I/16)*\[Kappa]^2*dot[k[1], k[2]]*I4[k[1], k[1], ii[1], ii[2]]*h[1][u, u]*h[2][ii[1], ii[2]] - 
 (I/24)*\[Kappa]^2*dot[k[1], k[2]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][u, u]*h[2][ii[1], ii[2]] + 
 (I/96)*\[Kappa]^2*dot[u, k[2]]^2*I4[k[2], k[2], ii[1], ii[2]]*h[1][u, u]*h[2][ii[1], ii[2]] - 
 (I/96)*\[Kappa]^2*dot[k[1], k[2]]*I4[k[2], k[2], ii[1], ii[2]]*h[1][u, u]*h[2][ii[1], ii[2]] - 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[1], k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] + 
 (I/16)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[1], k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] - 
 (I/8)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[1], k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] + 
 (I/24)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[1], k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] - 
 (I/8)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[2], k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] - 
 (I/48)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[2], k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] - 
 (I/24)*\[Kappa]^2*dot[u, k[1]]*I4[k[2], k[2], k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] + 
 (I/16)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[1], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]] + 
 (I/48)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[1], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]] + 
 (I/16)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]] + 
 (I/24)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]] + 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*I4[k[2], k[2], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]] + 
 (I/96)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[1], k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/24)*\[Kappa]^2*dot[u, k[2]]^2*I4[k[1], k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/24)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[1], k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/96)*\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I4[k[1], k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/12)*\[Kappa]^2*dot[u, k[2]]^2*I4[k[1], k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/48)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[2], k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] - 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I4[k[2], k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/48)*\[Kappa]^2*dot[u, k[2]]^2*I4[k[2], k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/16)*\[Kappa]^2*dot[u, k[1]]*dot[k[1], k[2]]*I4[k[1], ii[1], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]] - 
 (I/48)*\[Kappa]^2*dot[u, k[2]]*dot[k[1], k[2]]*I4[k[1], ii[1], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]] + 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*dot[k[1], k[2]]*I4[k[2], ii[1], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]] - 
 (I/24)*\[Kappa]^2*dot[u, k[2]]*dot[k[1], k[2]]*I4[k[2], ii[1], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]] + 
 (I/96)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[1], k[1], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]] - 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I4[k[1], k[1], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]] + 
 (I/24)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[1], k[2], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]] - 
 (I/96)*\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I4[k[1], k[2], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]] + 
 (I/48)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[2], k[2], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]] - 
 (I/24)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[1], ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]] + 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I4[k[1], ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]] + 
 (I/48)*\[Kappa]^2*dot[u, k[2]]^2*I4[k[1], ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]] - 
 (I/48)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[2], ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]] + 
 (I/24)*\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I4[k[2], ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]] + 
 (I/48)*\[Kappa]^2*dot[u, k[2]]^2*I4[k[2], ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]] - 
 (I/96)*\[Kappa]^2*dot[u, k[1]]^2*dot[k[1], k[2]]*I4[ii[1], ii[2], ii[3], ii[4]]*h[1][ii[1], ii[2]]*
  h[2][ii[3], ii[4]] - (I/96)*\[Kappa]^2*dot[u, k[2]]^2*dot[k[1], k[2]]*I4[ii[1], ii[2], ii[3], ii[4]]*
  h[1][ii[1], ii[2]]*h[2][ii[3], ii[4]] + (I/24)*\[Kappa]^2*I4[k[1], k[1], k[1], ii[1]]*h[1][u, u]*
  h[2][k[1], ii[1]] + (I/8)*\[Kappa]^2*I4[k[1], k[1], k[2], ii[1]]*h[1][u, u]*h[2][k[1], ii[1]] + 
 (I/12)*\[Kappa]^2*I4[k[1], k[2], k[2], ii[1]]*h[1][u, u]*h[2][k[1], ii[1]] + 
 (I/48)*\[Kappa]^2*I4[k[2], k[2], k[2], ii[1]]*h[1][u, u]*h[2][k[1], ii[1]] - 
 (I/16)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[1], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] - 
 (I/16)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[1], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] - 
 (I/8)*\[Kappa]^2*dot[u, k[1]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] - 
 (I/24)*\[Kappa]^2*dot[u, k[2]]*I4[k[1], k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] - 
 (I/24)*\[Kappa]^2*dot[u, k[1]]*I4[k[2], k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] + 
 (I/48)*\[Kappa]^2*dot[u, k[2]]*I4[k[2], k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] + 
 (I/48)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[1], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]] + 
 (I/24)*\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I4[k[1], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]] - 
 (I/48)*\[Kappa]^2*dot[u, k[2]]^2*I4[k[1], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]] + 
 (I/48)*\[Kappa]^2*dot[u, k[1]]^2*I4[k[2], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]] + 
 (I/48)*\[Kappa]^2*dot[u, k[1]]*dot[u, k[2]]*I4[k[2], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]] - 
 (I/24)*\[Kappa]^2*dot[u, k[2]]^2*I4[k[2], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]];

vertexMultipole[J2, h] = (-1/3*I)*\[Kappa]*J2[ii[1], k[1], k[1]]*h[1][u, ii[1]] + (I/3)*\[Kappa]*J2[k[1], k[1], ii[1]]*h[1][u, ii[1]] + 
 (I/3)*\[Kappa]*dot[u, k[1]]*J2[ii[1], k[1], ii[2]]*h[1][ii[1], ii[2]] - 
 (I/3)*\[Kappa]*dot[u, k[1]]*J2[k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]];

vertexMultipole[J2, h^2] = (I/6)*\[Kappa]^2*J2[ii[2], k[1], k[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] + 
 (I/6)*\[Kappa]^2*J2[ii[2], k[2], k[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] + 
 (I/6)*\[Kappa]^2*J2[k[1], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] - 
 (I/3)*\[Kappa]^2*J2[k[2], k[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] - 
 (I/6)*\[Kappa]^2*J2[k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]] - 
 (I/6)*\[Kappa]^2*J2[ii[1], k[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] - 
 (I/6)*\[Kappa]^2*J2[ii[1], k[2], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] + 
 (I/3)*\[Kappa]^2*J2[ii[2], k[1], ii[1]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] + 
 (I/3)*\[Kappa]^2*J2[ii[2], k[2], ii[1]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] - 
 (I/6)*\[Kappa]^2*J2[k[1], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] - 
 (I/6)*\[Kappa]^2*J2[k[2], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]] + 
 (I/6)*\[Kappa]^2*dot[k[1], k[2]]*J2[ii[2], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]] - 
 (I/6)*\[Kappa]^2*dot[k[1], k[2]]*J2[ii[3], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]] - 
 (I/6)*\[Kappa]^2*J2[ii[2], k[2], ii[1]]*h[1][ii[1], ii[2]]*h[2][u, k[1]] + 
 (I/6)*\[Kappa]^2*J2[k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]] + 
 (I/6)*\[Kappa]^2*J2[ii[2], k[1], k[1]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] + 
 (I/6)*\[Kappa]^2*J2[ii[2], k[1], k[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] - 
 (I/6)*\[Kappa]^2*J2[k[1], k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] - 
 (I/3)*\[Kappa]^2*J2[k[1], k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] + 
 (I/6)*\[Kappa]^2*J2[k[2], k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]] - 
 (I/6)*\[Kappa]^2*J2[ii[2], k[1], ii[1]]*h[1][u, k[2]]*h[2][ii[1], ii[2]] + 
 (I/6)*\[Kappa]^2*J2[k[1], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]] + 
 (I/6)*\[Kappa]^2*dot[u, k[2]]*J2[ii[2], k[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] - 
 (I/3)*\[Kappa]^2*dot[u, k[1]]*J2[ii[2], k[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] - 
 (I/6)*\[Kappa]^2*dot[u, k[2]]*J2[ii[2], k[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] - 
 (I/6)*\[Kappa]^2*dot[u, k[1]]*J2[ii[3], k[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] - 
 (I/3)*\[Kappa]^2*dot[u, k[2]]*J2[ii[3], k[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/6)*\[Kappa]^2*dot[u, k[1]]*J2[ii[3], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] - 
 (I/6)*\[Kappa]^2*dot[u, k[2]]*J2[ii[3], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/6)*\[Kappa]^2*dot[u, k[1]]*J2[k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/6)*\[Kappa]^2*dot[u, k[2]]*J2[k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/6)*\[Kappa]^2*dot[u, k[1]]*J2[k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] + 
 (I/3)*\[Kappa]^2*dot[u, k[2]]*J2[k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]] - 
 (I/6)*\[Kappa]^2*dot[k[1], k[2]]*J2[ii[1], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]] + 
 (I/6)*\[Kappa]^2*dot[k[1], k[2]]*J2[ii[3], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]] - 
 (I/6)*\[Kappa]^2*dot[u, k[1]]*J2[ii[1], k[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]] + 
 (I/6)*\[Kappa]^2*dot[u, k[1]]*J2[k[1], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]] + 
 (I/6)*\[Kappa]^2*dot[u, k[1]]*J2[ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]] + 
 (I/6)*\[Kappa]^2*dot[u, k[2]]*J2[ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]] - 
 (I/6)*\[Kappa]^2*dot[u, k[2]]*J2[ii[2], ii[1], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]] - 
 (I/6)*\[Kappa]^2*dot[u, k[1]]*J2[ii[3], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]] + 
 (I/3)*\[Kappa]^2*J2[ii[1], k[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] + 
 (I/3)*\[Kappa]^2*J2[ii[1], k[2], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] - 
 (I/6)*\[Kappa]^2*J2[ii[2], k[1], ii[1]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] - 
 (I/6)*\[Kappa]^2*J2[ii[2], k[2], ii[1]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] - 
 (I/6)*\[Kappa]^2*J2[k[1], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] - 
 (I/6)*\[Kappa]^2*J2[k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]] - 
 (I/6)*\[Kappa]^2*dot[u, k[1]]*J2[ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]] - 
 (I/6)*\[Kappa]^2*dot[u, k[2]]*J2[ii[2], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]] + 
 (I/6)*\[Kappa]^2*dot[u, k[1]]*J2[ii[3], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]] + 
 (I/6)*\[Kappa]^2*dot[u, k[2]]*J2[ii[3], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]];

vertexMultipole[J3, h] = -1/8*(\[Kappa]*J3[ii[1], k[1], k[1], k[1]]*h[1][u, ii[1]]) + (\[Kappa]*J3[k[1], k[1], k[1], ii[1]]*h[1][u, ii[1]])/8 + 
 (\[Kappa]*dot[u, k[1]]*J3[ii[1], k[1], k[1], ii[2]]*h[1][ii[1], ii[2]])/8 - 
 (\[Kappa]*dot[u, k[1]]*J3[k[1], k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]])/8;

vertexMultipole[J3, h^2] = (\[Kappa]^2*J3[ii[2], k[1], k[1], k[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/16 + 
 (\[Kappa]^2*J3[ii[2], k[1], k[2], k[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/8 + 
 (\[Kappa]^2*J3[ii[2], k[2], k[2], k[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/16 + 
 (\[Kappa]^2*J3[k[1], k[1], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/16 + 
 (\[Kappa]^2*J3[k[1], k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/8 - 
 (\[Kappa]^2*J3[k[2], k[1], k[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/8 - 
 (\[Kappa]^2*J3[k[2], k[1], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/4 - 
 (\[Kappa]^2*J3[k[2], k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[1]])/16 + 
 (\[Kappa]^2*J3[ii[1], k[1], k[1], k[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[2]])/16 - 
 (\[Kappa]^2*J3[k[1], k[1], k[2], ii[1]]*h[1][ii[1], ii[2]]*h[2][u, ii[2]])/16 - 
 (\[Kappa]^2*J3[ii[1], k[1], k[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/8 - 
 (\[Kappa]^2*J3[ii[1], k[1], k[2], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/8 - 
 (\[Kappa]^2*J3[ii[1], k[2], k[2], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/16 + 
 (\[Kappa]^2*J3[ii[2], k[1], k[1], ii[1]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/8 + 
 (3*\[Kappa]^2*J3[ii[2], k[1], k[2], ii[1]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/8 + 
 (3*\[Kappa]^2*J3[ii[2], k[2], k[2], ii[1]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/16 - 
 (\[Kappa]^2*J3[k[1], k[2], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/8 - 
 (\[Kappa]^2*J3[k[2], k[1], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/8 - 
 (\[Kappa]^2*J3[k[2], k[2], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][u, ii[2]])/8 + 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[ii[1], k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]])/16 + 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[ii[2], k[1], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]])/16 + 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[ii[2], k[2], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]])/8 - 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[ii[3], k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]])/16 - 
 (3*\[Kappa]^2*dot[k[1], k[2]]*J3[ii[3], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]])/16 - 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[k[1], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]])/16 + 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[k[2], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][u, ii[3]])/16 - 
 (\[Kappa]^2*J3[ii[1], k[1], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]])/16 - 
 (\[Kappa]^2*J3[ii[2], k[1], k[2], ii[1]]*h[1][ii[1], ii[2]]*h[2][u, k[1]])/16 - 
 (\[Kappa]^2*J3[ii[2], k[2], k[2], ii[1]]*h[1][ii[1], ii[2]]*h[2][u, k[1]])/8 + 
 (\[Kappa]^2*J3[k[1], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]])/16 + 
 (\[Kappa]^2*J3[k[2], k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]])/16 + 
 (\[Kappa]^2*J3[k[2], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][u, k[1]])/8 + 
 (\[Kappa]^2*J3[ii[2], k[1], k[1], k[1]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/16 + 
 (\[Kappa]^2*J3[ii[2], k[1], k[1], k[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/8 + 
 (\[Kappa]^2*J3[ii[2], k[1], k[2], k[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/8 - 
 (\[Kappa]^2*J3[k[1], k[1], k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/16 - 
 (\[Kappa]^2*J3[k[1], k[1], k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/4 - 
 (\[Kappa]^2*J3[k[1], k[2], k[2], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/8 + 
 (\[Kappa]^2*J3[k[2], k[1], k[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[1], ii[2]])/8 - 
 (\[Kappa]^2*J3[ii[1], k[1], k[2], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]])/16 - 
 (\[Kappa]^2*J3[ii[2], k[1], k[1], ii[1]]*h[1][u, k[2]]*h[2][ii[1], ii[2]])/8 - 
 (\[Kappa]^2*J3[ii[2], k[1], k[2], ii[1]]*h[1][u, k[2]]*h[2][ii[1], ii[2]])/16 + 
 (\[Kappa]^2*J3[k[1], k[1], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]])/8 + 
 (\[Kappa]^2*J3[k[1], k[2], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]])/16 + 
 (\[Kappa]^2*J3[k[2], k[1], ii[1], ii[2]]*h[1][u, k[2]]*h[2][ii[1], ii[2]])/16 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[2], k[1], k[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[2], k[1], k[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/8 - 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[2], k[2], k[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/8 - 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[2], k[2], k[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[3], k[1], k[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[3], k[1], k[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/8 - 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[3], k[1], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/4 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[3], k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/8 - 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[3], k[2], k[2], ii[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[k[1], k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[k[1], k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[k[1], k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/8 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[k[2], k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/4 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[k[2], k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]])/8 - 
 (3*\[Kappa]^2*dot[k[1], k[2]]*J3[ii[1], k[1], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]])/16 - 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[ii[1], k[2], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]])/16 + 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[ii[2], k[2], ii[1], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]])/16 + 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[ii[3], k[1], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]])/8 + 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[ii[3], k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]])/16 + 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[k[1], ii[1], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]])/16 - 
 (\[Kappa]^2*dot[k[1], k[2]]*J3[k[2], ii[1], ii[2], ii[3]]*h[1][u, ii[1]]*h[2][ii[2], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[1], k[1], k[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[1], k[1], k[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[1], k[1], k[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/8 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[k[1], k[1], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[2]]*J3[k[1], k[1], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[k[1], k[2], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]])/8 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[1], k[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/8 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[1], k[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[1], k[2], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[1], k[2], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[2], k[1], ii[1], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/8 - 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[2], k[2], ii[1], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[2], k[2], ii[1], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/8 - 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[3], k[2], ii[1], ii[2]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[1]]*J3[k[1], ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/8 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[k[1], ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[k[2], ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[k[2], ii[1], ii[2], ii[3]]*h[1][k[2], ii[1]]*h[2][ii[2], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[1]]*dot[k[1], k[2]]*J3[ii[1], ii[2], ii[3], ii[4]]*h[1][ii[1], ii[2]]*h[2][ii[3], ii[4]])/
  16 - (\[Kappa]^2*dot[u, k[2]]*dot[k[1], k[2]]*J3[ii[2], ii[1], ii[3], ii[4]]*h[1][ii[1], ii[2]]*
   h[2][ii[3], ii[4]])/16 + (\[Kappa]^2*dot[u, k[2]]*dot[k[1], k[2]]*J3[ii[3], ii[1], ii[2], ii[4]]*
   h[1][ii[1], ii[2]]*h[2][ii[3], ii[4]])/16 - 
 (\[Kappa]^2*dot[u, k[1]]*dot[k[1], k[2]]*J3[ii[4], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][ii[3], ii[4]])/
  16 + (3*\[Kappa]^2*J3[ii[1], k[1], k[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/16 + 
 (3*\[Kappa]^2*J3[ii[1], k[1], k[2], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/8 + 
 (\[Kappa]^2*J3[ii[1], k[2], k[2], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/8 - 
 (\[Kappa]^2*J3[ii[2], k[1], k[1], ii[1]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/16 - 
 (\[Kappa]^2*J3[ii[2], k[1], k[2], ii[1]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/8 - 
 (\[Kappa]^2*J3[ii[2], k[2], k[2], ii[1]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/8 - 
 (\[Kappa]^2*J3[k[1], k[1], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/8 - 
 (\[Kappa]^2*J3[k[1], k[2], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/8 - 
 (\[Kappa]^2*J3[k[2], k[1], ii[1], ii[2]]*h[1][u, ii[1]]*h[2][k[1], ii[2]])/8 - 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[1], k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/8 - 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[1], k[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[1], k[2], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/8 - 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[2], k[1], ii[1], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[3], k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[3], k[1], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[ii[3], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[ii[3], k[2], ii[1], ii[2]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/8 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[k[1], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[2]]*J3[k[1], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/16 + 
 (\[Kappa]^2*dot[u, k[1]]*J3[k[2], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/16 - 
 (\[Kappa]^2*dot[u, k[2]]*J3[k[2], ii[1], ii[2], ii[3]]*h[1][ii[1], ii[2]]*h[2][k[1], ii[3]])/8;

vertexBulk[h^3] = I*\[Kappa]*h[1][k[1], k[2]]*h[2][ii[1], ii[2]]*h[3][ii[1], ii[2]] + I*\[Kappa]*h[1][k[1], k[3]]*h[2][ii[1], ii[2]]*
  h[3][ii[1], ii[2]] + I*\[Kappa]*h[1][k[2], k[3]]*h[2][ii[1], ii[2]]*h[3][ii[1], ii[2]] - 
 I*\[Kappa]*dot[k[1], k[2]]*h[1][ii[1], ii[2]]*h[2][ii[3], ii[3]]*h[3][ii[1], ii[2]] - 
 (I/2)*\[Kappa]*dot[k[1], k[3]]*h[1][ii[1], ii[2]]*h[2][ii[3], ii[3]]*h[3][ii[1], ii[2]] - 
 I*\[Kappa]*dot[k[2], k[3]]*h[1][ii[1], ii[2]]*h[2][ii[3], ii[3]]*h[3][ii[1], ii[2]] - 
 (2*I)*\[Kappa]*h[1][k[2], ii[1]]*h[2][k[1], ii[2]]*h[3][ii[1], ii[2]] - 
 (2*I)*\[Kappa]*h[1][k[3], ii[1]]*h[2][k[1], ii[2]]*h[3][ii[1], ii[2]] + 
 I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[1], k[2]]*h[3][ii[1], ii[2]] + I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[1], k[3]]*
  h[3][ii[1], ii[2]] + I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[2], k[3]]*h[3][ii[1], ii[2]] - 
 (2*I)*\[Kappa]*h[1][k[2], ii[1]]*h[2][k[3], ii[2]]*h[3][ii[1], ii[2]] + 
 I*\[Kappa]*dot[k[1], k[2]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]]*h[3][ii[1], ii[3]] + 
 I*\[Kappa]*dot[k[1], k[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]]*h[3][ii[1], ii[3]] + 
 I*\[Kappa]*dot[k[2], k[3]]*h[1][ii[1], ii[2]]*h[2][ii[2], ii[3]]*h[3][ii[1], ii[3]] - 
 (I/2)*\[Kappa]*h[1][k[1], k[2]]*h[2][ii[1], ii[1]]*h[3][ii[2], ii[2]] - 
 (I/2)*\[Kappa]*h[1][k[1], k[3]]*h[2][ii[1], ii[1]]*h[3][ii[2], ii[2]] - 
 I*\[Kappa]*h[1][k[2], k[3]]*h[2][ii[1], ii[1]]*h[3][ii[2], ii[2]] + I*\[Kappa]*h[1][k[2], ii[1]]*h[2][k[1], ii[1]]*
  h[3][ii[2], ii[2]] + I*\[Kappa]*h[1][k[3], ii[1]]*h[2][k[1], ii[1]]*h[3][ii[2], ii[2]] - 
 (I/2)*\[Kappa]*h[1][ii[1], ii[1]]*h[2][k[1], k[2]]*h[3][ii[2], ii[2]] - 
 I*\[Kappa]*h[1][ii[1], ii[1]]*h[2][k[1], k[3]]*h[3][ii[2], ii[2]] + I*\[Kappa]*h[1][k[3], ii[1]]*h[2][k[2], ii[1]]*
  h[3][ii[2], ii[2]] - (I/2)*\[Kappa]*h[1][ii[1], ii[1]]*h[2][k[2], k[3]]*h[3][ii[2], ii[2]] + 
 I*\[Kappa]*h[1][k[1], ii[1]]*h[2][k[3], ii[1]]*h[3][ii[2], ii[2]] + I*\[Kappa]*h[1][k[2], ii[1]]*h[2][k[3], ii[1]]*
  h[3][ii[2], ii[2]] + I*\[Kappa]*dot[k[1], k[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]]*h[3][ii[2], ii[3]] + 
 I*\[Kappa]*dot[k[1], k[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]]*h[3][ii[2], ii[3]] + 
 I*\[Kappa]*dot[k[2], k[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[3]]*h[3][ii[2], ii[3]] - 
 I*\[Kappa]*dot[k[1], k[2]]*h[1][ii[1], ii[1]]*h[2][ii[2], ii[3]]*h[3][ii[2], ii[3]] - 
 I*\[Kappa]*dot[k[1], k[3]]*h[1][ii[1], ii[1]]*h[2][ii[2], ii[3]]*h[3][ii[2], ii[3]] - 
 (I/2)*\[Kappa]*dot[k[2], k[3]]*h[1][ii[1], ii[1]]*h[2][ii[2], ii[3]]*h[3][ii[2], ii[3]] - 
 (I/2)*\[Kappa]*dot[k[1], k[2]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[2]]*h[3][ii[3], ii[3]] - 
 I*\[Kappa]*dot[k[1], k[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[2]]*h[3][ii[3], ii[3]] - 
 I*\[Kappa]*dot[k[2], k[3]]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[2]]*h[3][ii[3], ii[3]] + 
 (I/2)*\[Kappa]*dot[k[1], k[2]]*h[1][ii[1], ii[1]]*h[2][ii[2], ii[2]]*h[3][ii[3], ii[3]] + 
 (I/2)*\[Kappa]*dot[k[1], k[3]]*h[1][ii[1], ii[1]]*h[2][ii[2], ii[2]]*h[3][ii[3], ii[3]] + 
 (I/2)*\[Kappa]*dot[k[2], k[3]]*h[1][ii[1], ii[1]]*h[2][ii[2], ii[2]]*h[3][ii[3], ii[3]] + 
 I*\[Kappa]*h[1][k[2], ii[1]]*h[2][ii[2], ii[2]]*h[3][k[1], ii[1]] + I*\[Kappa]*h[1][k[3], ii[1]]*h[2][ii[2], ii[2]]*
  h[3][k[1], ii[1]] + I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[2], ii[2]]*h[3][k[1], ii[1]] - 
 I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[3], ii[2]]*h[3][k[1], ii[1]] - (2*I)*\[Kappa]*h[1][k[2], ii[1]]*h[2][ii[1], ii[2]]*
  h[3][k[1], ii[2]] - (2*I)*\[Kappa]*h[1][k[3], ii[1]]*h[2][ii[1], ii[2]]*h[3][k[1], ii[2]] - 
 I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[2], ii[1]]*h[3][k[1], ii[2]] + I*\[Kappa]*h[1][ii[1], ii[1]]*h[2][k[2], ii[2]]*
  h[3][k[1], ii[2]] - I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[3], ii[1]]*h[3][k[1], ii[2]] + 
 I*\[Kappa]*h[1][ii[1], ii[1]]*h[2][k[3], ii[2]]*h[3][k[1], ii[2]] + I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[2]]*
  h[3][k[1], k[2]] - I*\[Kappa]*h[1][ii[1], ii[1]]*h[2][ii[2], ii[2]]*h[3][k[1], k[2]] + 
 I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[2]]*h[3][k[1], k[3]] - (I/2)*\[Kappa]*h[1][ii[1], ii[1]]*h[2][ii[2], ii[2]]*
  h[3][k[1], k[3]] + I*\[Kappa]*h[1][k[1], ii[1]]*h[2][ii[2], ii[2]]*h[3][k[2], ii[1]] + 
 I*\[Kappa]*h[1][k[3], ii[1]]*h[2][ii[2], ii[2]]*h[3][k[2], ii[1]] - I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[1], ii[2]]*
  h[3][k[2], ii[1]] - I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[3], ii[2]]*h[3][k[2], ii[1]] - 
 (2*I)*\[Kappa]*h[1][k[3], ii[1]]*h[2][ii[1], ii[2]]*h[3][k[2], ii[2]] - 
 I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[1], ii[1]]*h[3][k[2], ii[2]] + I*\[Kappa]*h[1][ii[1], ii[1]]*h[2][k[1], ii[2]]*
  h[3][k[2], ii[2]] - I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[3], ii[1]]*h[3][k[2], ii[2]] + 
 I*\[Kappa]*h[1][ii[1], ii[1]]*h[2][k[3], ii[2]]*h[3][k[2], ii[2]] + I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][ii[1], ii[2]]*
  h[3][k[2], k[3]] - (I/2)*\[Kappa]*h[1][ii[1], ii[1]]*h[2][ii[2], ii[2]]*h[3][k[2], k[3]] + 
 I*\[Kappa]*h[1][k[2], ii[1]]*h[2][ii[2], ii[2]]*h[3][k[3], ii[1]] - I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[1], ii[2]]*
  h[3][k[3], ii[1]] + I*\[Kappa]*h[1][ii[1], ii[2]]*h[2][k[1], ii[1]]*h[3][k[3], ii[2]] + 
 I*\[Kappa]*h[1][ii[1], ii[1]]*h[2][k[1], ii[2]]*h[3][k[3], ii[2]];



==> anc/6pn_fluxes.m <==
(*
=====================================================================
Far-Zone Gravitational Interactions at the Sixth Post-Newtonian Order
Author: Giacomo Brunello

This ancillary file contains the energy and angular-momentum flux kernels of the eleven 6PN sectors of Sec. IV:

  energyFlux[Q1, Q2, Q3, Q]           energy loss of the sector, with Q the multipole of the leading-order wave
  angularMomentumFlux[Q1, Q2, Q3, Q]  angular-momentum loss, contracted with an auxiliary vector avec

Each is integrated with Int dw1/(2 Pi) dw2/(2 Pi).
Here w1 is the frequency of the leading-order wave, and w2, w3 = -w1 - w2 those of the other two insertions.
energyFluxDdim and angularMomentumFluxDdim give the kernels before the projection on the d = 3 basis.

For the five 6PN memory sectors, it also contains the zero-frequency residues of Sec. IV D,

  energyFluxResidue[Q1, Q2, Q3, Q]           residue at w2 + w3 = 0 of the energy-flux kernel
  angularMomentumFluxResidue[Q1, Q2, Q3, Q]  the same for the angular-momentum flux

Notation:
- G is explicit, c = 1 and d = 3 - 2 eps.
- Multipoles are Euclidean STF tensors, and repeated indices (a1, ..., i0, ...) are summed.
- I2[w], I3[w], I4[w] are the mass multipoles at frequency w, with Q(t) = Int dw/(2 Pi) Exp[-I w t] Q(w).
- J2[w][c,a,b], J3[w] are the current multipoles J^{c|L} of the paper, and JT2[w], JT3[w] their Thorne form.
- M is the mass, L[a,b] = eps3[a,b,c] Lvec[c] the angular-momentum tensor and eps3 the Levi-Civita symbol.
- Aaux[a,b] = eps3[a,b,c] avec[c].
- Of the two other insertions, the alphabetically first is at w2; a static one (M or L) has w3 = 0 and w2 = -w1.
- No renormalisation scale is written: it enters as -Log[mu^2] next to every 1/(2 eps).

For questions regarding the paper or this file, please contact the
author.
=====================================================================
*)


energyFlux[M, I4, I4, I4] = (((I/4536)*G^2*M*w1^2*w2^9)/\[Epsilon] + (I/1428840)*G^2*M*w1^2*w2^9*(559 + 630*Log[2] - 315*Log[w2^2] + 
    315*PolyGamma[0, -1/2] + 315*PolyGamma[0, 3/2] + (315*I)*Pi*Sign[w2]))*I4[w1][i0, i1, i2, i3]*
 I4[w2][i0, i1, i2, i3];

angularMomentumFlux[M, I4, I4, I4] = avec[i5]*eps3[i3, i4, i5]*(-1/1134*(G^2*M*w1*w2^9)/\[Epsilon] - 
  (G^2*M*w1*w2^9*(559 + 630*Log[2] - 315*Log[w2^2] + 315*PolyGamma[0, -1/2] + 315*PolyGamma[0, 3/2] + 
     (315*I)*Pi*Sign[w2]))/357210)*I4[w1][i0, i1, i2, i3]*I4[w2][i0, i1, i2, i4];

energyFluxDdim[M, I4, I4, I4] = (((I/4536)*G^2*M*w1^2*w2^9)/\[Epsilon] + (I/1428840)*G^2*M*w1^2*w2^9*(559 + 630*Log[2] - 315*Log[w2^2] + 
    315*PolyGamma[0, -1/2] + 315*PolyGamma[0, 3/2] + (315*I)*Pi*Sign[w2]))*I4[w1][a1, a2, a3, a4]*
 I4[w2][a1, a2, a3, a4];

angularMomentumFluxDdim[M, I4, I4, I4] = -(Aaux[a4, a5]*((G^2*M*w1*w2^9)/(1134*\[Epsilon]) + 
   (G^2*M*w1*w2^9*(559 + 630*Log[2] - 315*Log[w2^2] + 315*PolyGamma[0, -1/2] + 315*PolyGamma[0, 3/2] + 
      (315*I)*Pi*Sign[w2]))/357210)*I4[w1][a1, a2, a3, a4]*I4[w2][a1, a2, a3, a5]);

energyFlux[M, J3, J3, J3] = ((3*(((I/42)*G^2*M*w1^2*w2^7)/\[Epsilon] + (I/294)*G^2*M*w1^2*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 
       7*PolyGamma[0, -1/2] + 7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2])))/4 + 
  (((I/42)*G^2*M*w1^2*w2^7)/\[Epsilon] - 
    (G^2*M*w1^2*w2^7*((-I)*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 7*PolyGamma[0, 3/2]) + 
       7*Pi*Sign[w2]))/294)/4)*JT3[w1][i0, i1, i2]*JT3[w2][i0, i1, i2];

angularMomentumFlux[M, J3, J3, J3] = avec[i4]*eps3[i2, i3, i4]*
 ((5*(-1/21*(G^2*M*w1*w2^7)/\[Epsilon] - (G^2*M*w1*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 
        7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2]))/147))/16 + 
  (-1/42*(G^2*M*w1*w2^7)/\[Epsilon] - (G^2*M*w1*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 
       7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2]))/294)/8 - 
  (3*((G^2*M*w1*w2^7)/(42*\[Epsilon]) + (G^2*M*w1*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 
        7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2]))/294))/16 - 
  (11*((G^2*M*w1*w2^7)/(14*\[Epsilon]) + (G^2*M*w1*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 
        7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2]))/98))/16)*JT3[w1][i0, i1, i2]*JT3[w2][i0, i1, i3];

energyFluxDdim[M, J3, J3, J3] = (((I/42)*G^2*M*w1^2*w2^7)/\[Epsilon] + (I/294)*G^2*M*w1^2*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 
     7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2]))*J3[w1][a1, a2, a3, a4]*J3[w2][a1, a2, a3, a4] + 
 (((-1/42*I)*G^2*M*w1^2*w2^7)/\[Epsilon] + 
   (G^2*M*w1^2*w2^7*((-I)*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 7*PolyGamma[0, 3/2]) + 
      7*Pi*Sign[w2]))/294)*J3[w1][a1, a2, a3, a4]*J3[w2][a2, a1, a3, a4];

angularMomentumFluxDdim[M, J3, J3, J3] = -(Aaux[a4, a5]*((G^2*M*w1*w2^7)/(14*\[Epsilon]) + (G^2*M*w1*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 
       7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2]))/98)*J3[w1][a1, a2, a3, a4]*J3[w2][a1, a2, a3, a5]) - 
 Aaux[a4, a5]*(-1/21*(G^2*M*w1*w2^7)/\[Epsilon] - (G^2*M*w1*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 
      7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2]))/147)*J3[w1][a1, a2, a3, a4]*J3[w2][a2, a1, a3, a5] - 
 Aaux[a1, a5]*(-1/42*(G^2*M*w1*w2^7)/\[Epsilon] - (G^2*M*w1*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 
      7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2]))/294)*J3[w1][a1, a2, a3, a4]*J3[w2][a2, a3, a4, a5] - 
 Aaux[a4, a5]*(-1/42*(G^2*M*w1*w2^7)/\[Epsilon] - (G^2*M*w1*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 
      7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2]))/294)*J3[w1][a1, a2, a3, a4]*J3[w2][a5, a1, a2, a3] - 
 Aaux[a1, a5]*((G^2*M*w1*w2^7)/(42*\[Epsilon]) + (G^2*M*w1*w2^7*(16 + 14*Log[2] - 7*Log[w2^2] + 7*PolyGamma[0, -1/2] + 
      7*PolyGamma[0, 3/2] + (7*I)*Pi*Sign[w2]))/294)*J3[w1][a1, a2, a3, a4]*J3[w2][a5, a2, a3, a4];

energyFlux[L, I2, J3, I2] = (-1/21*I)*G^2*w1^2*w2^7*Lvec[i2]*I2[w1][i0, i1]*JT3[w2][i0, i1, i2];

energyFlux[L, I2, J3, J3] = (-1/21*I)*G^2*w1^2*w2^7*Lvec[i2]*I2[w2][i0, i1]*JT3[w1][i0, i1, i2];

angularMomentumFlux[L, I2, J3, I2] = (2*G^2*w1*w2^7*avec[i4]*eps3[i1, i3, i4]*Lvec[i2]*I2[w1][i0, i1]*JT3[w2][i0, i2, i3])/21;

angularMomentumFlux[L, I2, J3, J3] = (G^2*w1*w2^7*avec[i4]*eps3[i2, i3, i4]*Lvec[i3]*I2[w2][i0, i1]*JT3[w1][i0, i1, i2])/21 - 
 (2*G^2*w1*w2^7*avec[i4]*eps3[i1, i3, i4]*Lvec[i2]*I2[w2][i0, i1]*JT3[w1][i0, i2, i3])/21;

energyFluxDdim[L, I2, J3, I2] = ((106*I)/1575)*G^2*w1^2*w2^7*L[a3, a4]*I2[w1][a1, a2]*J3[w2][a1, a2, a3, a4] - 
 (I/21)*G^2*w1^2*w2^7*L[a3, a4]*I2[w1][a1, a2]*J3[w2][a3, a1, a2, a4];

energyFluxDdim[L, I2, J3, J3] = (-1/630*I)*G^2*w1^2*w2^7*L[a3, a4]*I2[w2][a1, a2]*J3[w1][a1, a2, a3, a4] - 
 (I/21)*G^2*w1^2*w2^7*L[a3, a4]*I2[w2][a1, a2]*J3[w1][a3, a1, a2, a4];

angularMomentumFluxDdim[L, I2, J3, I2] = (-7*G^2*w1*w2^7*Aaux[a4, a5]*L[a2, a3]*I2[w1][a1, a2]*J3[w2][a1, a3, a4, a5])/675 - 
 (73*G^2*w1*w2^7*Aaux[a2, a5]*L[a3, a4]*I2[w1][a1, a2]*J3[w2][a1, a3, a4, a5])/1050 - 
 (2*G^2*w1*w2^7*Aaux[a4, a5]*L[a2, a3]*I2[w1][a1, a2]*J3[w2][a3, a1, a4, a5])/75 + 
 (2*G^2*w1*w2^7*Aaux[a2, a5]*L[a3, a4]*I2[w1][a1, a2]*J3[w2][a3, a1, a4, a5])/21 - 
 (73*G^2*w1*w2^7*Aaux[a2, a3]*L[a4, a5]*I2[w1][a1, a2]*J3[w2][a3, a1, a4, a5])/1050;

angularMomentumFluxDdim[L, I2, J3, J3] = (8*G^2*w1*w2^7*Aaux[a4, a5]*L[a2, a3]*I2[w2][a1, a2]*J3[w1][a1, a3, a4, a5])/105 + 
 (G^2*w1*w2^7*Aaux[a2, a5]*L[a3, a4]*I2[w2][a1, a2]*J3[w1][a1, a3, a4, a5])/105 + 
 (G^2*w1*w2^7*Aaux[a4, a5]*L[a3, a5]*I2[w2][a1, a2]*J3[w1][a3, a1, a2, a4])/21 - 
 (G^2*w1*w2^7*Aaux[a3, a5]*L[a4, a5]*I2[w2][a1, a2]*J3[w1][a3, a1, a2, a4])/21 + 
 (4*G^2*w1*w2^7*Aaux[a4, a5]*L[a2, a3]*I2[w2][a1, a2]*J3[w1][a3, a1, a4, a5])/105 - 
 (2*G^2*w1*w2^7*Aaux[a2, a5]*L[a3, a4]*I2[w2][a1, a2]*J3[w1][a3, a1, a4, a5])/21 + 
 (G^2*w1*w2^7*Aaux[a2, a3]*L[a4, a5]*I2[w2][a1, a2]*J3[w1][a3, a1, a4, a5])/105;

energyFlux[L, I3, I3, I3] = (G^2*w1^2*w2^8*eps3[i2, i3, i4]*Lvec[i4]*I3[w1][i0, i1, i2]*I3[w2][i0, i1, i3])/210;

angularMomentumFlux[L, I3, I3, I3] = (-1/70*I)*G^2*w1*w2^8*avec[i3]*Lvec[i3]*I3[w1][i0, i1, i2]*I3[w2][i0, i1, i2] + 
 (I/70)*G^2*w1*w2^8*avec[i3]*Lvec[i2]*I3[w1][i0, i1, i2]*I3[w2][i0, i1, i3] + 
 (I/105)*G^2*w1*w2^8*avec[i2]*Lvec[i3]*I3[w1][i0, i1, i2]*I3[w2][i0, i1, i3];

energyFluxDdim[L, I3, I3, I3] = (G^2*w1^2*w2^8*L[a3, a4]*I3[w1][a1, a2, a3]*I3[w2][a1, a2, a4])/210;

angularMomentumFluxDdim[L, I3, I3, I3] = (-1/210*I)*G^2*w1*w2^8*Aaux[a3, a5]*L[a4, a5]*I3[w1][a1, a2, a3]*I3[w2][a1, a2, a4] + 
 (I/105)*G^2*w1*w2^8*Aaux[a3, a5]*L[a2, a4]*I3[w1][a1, a2, a3]*I3[w2][a1, a4, a5] - 
 ((194*I)/14175)*G^2*w1*w2^8*Aaux[a2, a3]*L[a4, a5]*I3[w1][a1, a2, a3]*I3[w2][a1, a4, a5];

energyFlux[L, I3, J2, I3] = ((8*I)/315)*G^2*w1^2*w2^7*Lvec[i2]*I3[w1][i0, i1, i2]*JT2[w2][i0, i1];

energyFlux[L, I3, J2, J2] = ((8*I)/315)*G^2*w1^2*w2^7*Lvec[i2]*I3[w2][i0, i1, i2]*JT2[w1][i0, i1];

angularMomentumFlux[L, I3, J2, I3] = (-8*G^2*w1*w2^7*avec[i4]*eps3[i2, i3, i4]*Lvec[i3]*I3[w1][i0, i1, i2]*JT2[w2][i0, i1])/315 - 
 (16*G^2*w1*w2^7*avec[i4]*eps3[i2, i3, i4]*Lvec[i1]*I3[w1][i0, i1, i2]*JT2[w2][i0, i3])/315;

angularMomentumFlux[L, I3, J2, J2] = (16*G^2*w1*w2^7*avec[i4]*eps3[i2, i3, i4]*Lvec[i1]*I3[w2][i0, i1, i2]*JT2[w1][i0, i3])/315;

energyFluxDdim[L, I3, J2, I3] = ((-8*I)/315)*G^2*w1^2*w2^7*L[a3, a4]*I3[w1][a1, a2, a3]*J2[w2][a1, a2, a4] + 
 ((8*I)/315)*G^2*w1^2*w2^7*L[a3, a4]*I3[w1][a1, a2, a3]*J2[w2][a4, a1, a2];

energyFluxDdim[L, I3, J2, J2] = ((-8*I)/315)*G^2*w1^2*w2^7*L[a3, a4]*I3[w2][a1, a2, a3]*J2[w1][a1, a2, a4] + 
 ((8*I)/315)*G^2*w1^2*w2^7*L[a3, a4]*I3[w2][a1, a2, a3]*J2[w1][a4, a1, a2];

angularMomentumFluxDdim[L, I3, J2, I3] = (-8*G^2*w1*w2^7*Aaux[a3, a5]*L[a4, a5]*I3[w1][a1, a2, a3]*J2[w2][a1, a2, a4])/315 + 
 (8*G^2*w1*w2^7*Aaux[a3, a5]*L[a2, a4]*I3[w1][a1, a2, a3]*J2[w2][a1, a4, a5])/315 - 
 (472*G^2*w1*w2^7*Aaux[a2, a3]*L[a4, a5]*I3[w1][a1, a2, a3]*J2[w2][a1, a4, a5])/14175 + 
 (8*G^2*w1*w2^7*Aaux[a3, a5]*L[a4, a5]*I3[w1][a1, a2, a3]*J2[w2][a4, a1, a2])/315 - 
 (16*G^2*w1*w2^7*Aaux[a3, a5]*L[a2, a4]*I3[w1][a1, a2, a3]*J2[w2][a4, a1, a5])/315 + 
 (8*G^2*w1*w2^7*Aaux[a3, a4]*L[a2, a5]*I3[w1][a1, a2, a3]*J2[w2][a4, a1, a5])/315 + 
 (1348*G^2*w1*w2^7*Aaux[a2, a3]*L[a4, a5]*I3[w1][a1, a2, a3]*J2[w2][a4, a1, a5])/4725;

angularMomentumFluxDdim[L, I3, J2, J2] = (8*G^2*w1*w2^7*Aaux[a4, a5]*L[a3, a5]*I3[w2][a1, a2, a3]*J2[w1][a1, a2, a4])/315 - 
 (116*G^2*w1*w2^7*Aaux[a4, a5]*L[a2, a3]*I3[w2][a1, a2, a3]*J2[w1][a1, a4, a5])/2025 - 
 (8*G^2*w1*w2^7*Aaux[a3, a5]*L[a2, a4]*I3[w2][a1, a2, a3]*J2[w1][a1, a4, a5])/315 - 
 (8*G^2*w1*w2^7*Aaux[a4, a5]*L[a3, a5]*I3[w2][a1, a2, a3]*J2[w1][a4, a1, a2])/315 + 
 (16*G^2*w1*w2^7*Aaux[a3, a5]*L[a2, a4]*I3[w2][a1, a2, a3]*J2[w1][a4, a1, a5])/315 - 
 (8*G^2*w1*w2^7*Aaux[a3, a4]*L[a2, a5]*I3[w2][a1, a2, a3]*J2[w1][a4, a1, a5])/315;

energyFlux[L, J2, J2, J2] = (32*G^2*w1^2*w2^6*eps3[i1, i2, i3]*Lvec[i3]*JT2[w1][i0, i1]*JT2[w2][i0, i2])/45;

angularMomentumFlux[L, J2, J2, J2] = ((-64*I)/45)*G^2*w1*w2^6*avec[i2]*Lvec[i2]*JT2[w1][i0, i1]*JT2[w2][i0, i1] + 
 ((64*I)/45)*G^2*w1*w2^6*avec[i2]*Lvec[i1]*JT2[w1][i0, i1]*JT2[w2][i0, i2] + 
 ((32*I)/45)*G^2*w1*w2^6*avec[i1]*Lvec[i2]*JT2[w1][i0, i1]*JT2[w2][i0, i2];

energyFluxDdim[L, J2, J2, J2] = (32*G^2*w1^2*w2^6*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a1, a2, a4])/45 - 
 (32*G^2*w1^2*w2^6*L[a1, a4]*J2[w1][a1, a2, a3]*J2[w2][a2, a3, a4])/45 - 
 (32*G^2*w1^2*w2^6*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a1, a2])/45 + 
 (32*G^2*w1^2*w2^6*L[a1, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a2, a3])/45;

angularMomentumFluxDdim[L, J2, J2, J2] = ((-32*I)/45)*G^2*w1*w2^6*Aaux[a3, a5]*L[a4, a5]*J2[w1][a1, a2, a3]*J2[w2][a1, a2, a4] + 
 ((32*I)/45)*G^2*w1*w2^6*Aaux[a3, a5]*L[a2, a4]*J2[w1][a1, a2, a3]*J2[w2][a1, a4, a5] + 
 ((712*I)/2025)*G^2*w1*w2^6*Aaux[a2, a3]*L[a4, a5]*J2[w1][a1, a2, a3]*J2[w2][a1, a4, a5] + 
 ((32*I)/45)*G^2*w1*w2^6*Aaux[a1, a5]*L[a4, a5]*J2[w1][a1, a2, a3]*J2[w2][a2, a3, a4] - 
 ((32*I)/45)*G^2*w1*w2^6*Aaux[a3, a5]*L[a1, a4]*J2[w1][a1, a2, a3]*J2[w2][a2, a4, a5] + 
 ((32*I)/45)*G^2*w1*w2^6*Aaux[a3, a5]*L[a4, a5]*J2[w1][a1, a2, a3]*J2[w2][a4, a1, a2] - 
 ((32*I)/45)*G^2*w1*w2^6*Aaux[a3, a5]*L[a2, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a1, a5] - 
 ((208*I)/675)*G^2*w1*w2^6*Aaux[a2, a3]*L[a4, a5]*J2[w1][a1, a2, a3]*J2[w2][a4, a1, a5] - 
 ((32*I)/45)*G^2*w1*w2^6*Aaux[a1, a5]*L[a4, a5]*J2[w1][a1, a2, a3]*J2[w2][a4, a2, a3] + 
 ((64*I)/45)*G^2*w1*w2^6*Aaux[a3, a5]*L[a1, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a2, a5] - 
 ((32*I)/45)*G^2*w1*w2^6*Aaux[a3, a4]*L[a1, a5]*J2[w1][a1, a2, a3]*J2[w2][a4, a2, a5] - 
 ((32*I)/45)*G^2*w1*w2^6*Aaux[a1, a5]*L[a3, a4]*J2[w1][a1, a2, a3]*J2[w2][a4, a2, a5] + 
 ((32*I)/45)*G^2*w1*w2^6*Aaux[a1, a4]*L[a3, a5]*J2[w1][a1, a2, a3]*J2[w2][a4, a2, a5];

energyFlux[I2, I2, I4, I2] = (-1/22680*I)*G^2*w1^2*(1722*w2^9 + 6888*w2^8*w3 + 10437*w2^7*w3^2 + 7203*w2^6*w3^3 + 1999*w2^5*w3^4 + 
  29*w2^4*w3^5 + w2^3*w3^6 + 39*w2^2*w3^7 + 21*w2*w3^8 + 21*w3^9)*I2[w1][i0, i1]*I2[w2][i2, i3]*
 I4[w3][i0, i1, i2, i3];

energyFlux[I2, I2, I4, I4] = (-1/45360*I)*G^2*w1^2*(w2 + w3)^3*(21*w2^6 + 84*w2^5*w3 + 165*w2^4*w3^2 + 200*w2^3*w3^3 + 165*w2^2*w3^4 + 
  84*w2*w3^5 + 21*w3^6)*I2[w2][i0, i1]*I2[w3][i2, i3]*I4[w1][i0, i1, i2, i3];

angularMomentumFlux[I2, I2, I4, I2] = (G^2*w1*(1722*w2^9 + 6888*w2^8*w3 + 10437*w2^7*w3^2 + 7203*w2^6*w3^3 + 1999*w2^5*w3^4 + 29*w2^4*w3^5 + 
   w2^3*w3^6 + 39*w2^2*w3^7 + 21*w2*w3^8 + 21*w3^9)*avec[i5]*eps3[i1, i4, i5]*I2[w1][i0, i1]*I2[w2][i2, i3]*
  I4[w3][i0, i2, i3, i4])/11340;

angularMomentumFlux[I2, I2, I4, I4] = -1/11340*(G^2*w1*(w2 + w3)^3*(21*w2^6 + 84*w2^5*w3 + 165*w2^4*w3^2 + 200*w2^3*w3^3 + 165*w2^2*w3^4 + 
    84*w2*w3^5 + 21*w3^6)*avec[i5]*eps3[i1, i4, i5]*I2[w2][i0, i1]*I2[w3][i2, i3]*I4[w1][i0, i2, i3, i4]) - 
 (G^2*w1*(w2 + w3)^3*(21*w2^6 + 84*w2^5*w3 + 165*w2^4*w3^2 + 200*w2^3*w3^3 + 165*w2^2*w3^4 + 84*w2*w3^5 + 
    21*w3^6)*avec[i4]*eps3[i1, i3, i5]*I2[w2][i0, i1]*I2[w3][i2, i3]*I4[w1][i0, i2, i4, i5])/22680;

energyFluxDdim[I2, I2, I4, I2] = (-1/22680*I)*G^2*w1^2*(1722*w2^9 + 6888*w2^8*w3 + 10437*w2^7*w3^2 + 7203*w2^6*w3^3 + 1999*w2^5*w3^4 + 
  29*w2^4*w3^5 + w2^3*w3^6 + 39*w2^2*w3^7 + 21*w2*w3^8 + 21*w3^9)*I2[w1][a1, a2]*I2[w2][a3, a4]*
 I4[w3][a1, a2, a3, a4];

energyFluxDdim[I2, I2, I4, I4] = (-1/45360*I)*G^2*w1^2*(w2 + w3)^3*(21*w2^6 + 84*w2^5*w3 + 165*w2^4*w3^2 + 200*w2^3*w3^3 + 165*w2^2*w3^4 + 
  84*w2*w3^5 + 21*w3^6)*I2[w2][a1, a2]*I2[w3][a3, a4]*I4[w1][a1, a2, a3, a4];

angularMomentumFluxDdim[I2, I2, I4, I2] = (G^2*w1*(1722*w2^9 + 6888*w2^8*w3 + 10437*w2^7*w3^2 + 7203*w2^6*w3^3 + 1999*w2^5*w3^4 + 29*w2^4*w3^5 + 
    w2^3*w3^6 + 39*w2^2*w3^7 + 21*w2*w3^8 + 21*w3^9)*Aaux[a2, a5]*I2[w1][a1, a2]*I2[w2][a3, a4]*
   I4[w3][a1, a3, a4, a5])/11340 - (G^2*w1*(1160*w2^9 + 4270*w2^8*w3 + 4643*w2^7*w3^2 - 455*w2^6*w3^3 - 
    3598*w2^5*w3^4 - 1400*w2^4*w3^5 + 385*w2^3*w3^6 + 107*w2^2*w3^7 - 140*w2*w3^8 - 72*w3^9)*Aaux[a4, a5]*
   I2[w1][a1, a2]*I2[w2][a1, a3]*I4[w3][a2, a3, a4, a5])/66150;

angularMomentumFluxDdim[I2, I2, I4, I4] = -1/22680*(G^2*w1*(w2 + w3)^3*(21*w2^6 + 84*w2^5*w3 + 165*w2^4*w3^2 + 200*w2^3*w3^3 + 165*w2^2*w3^4 + 
    84*w2*w3^5 + 21*w3^6)*Aaux[a4, a5]*I2[w2][a1, a2]*I2[w3][a3, a4]*I4[w1][a1, a2, a3, a5]) - 
 (G^2*w1*(w2 + w3)^3*(21*w2^6 + 84*w2^5*w3 + 165*w2^4*w3^2 + 200*w2^3*w3^3 + 165*w2^2*w3^4 + 84*w2*w3^5 + 
    21*w3^6)*Aaux[a2, a5]*I2[w2][a1, a2]*I2[w3][a3, a4]*I4[w1][a1, a3, a4, a5])/22680 - 
 (G^2*w1*(w2 + w3)^3*(77*w2^6 + 90*w2^5*w3 - 495*w2^4*w3^2 - 400*w2^3*w3^3 + 945*w2^2*w3^4 + 1098*w2*w3^5 + 
    365*w3^6)*Aaux[a4, a5]*I2[w2][a1, a2]*I2[w3][a1, a3]*I4[w1][a2, a3, a4, a5])/28350;

energyFlux[I2, I2, J3, I2] = -1/420*(G^2*w1^2*(130*w2^8 + 455*w2^7*w3 + 545*w2^6*w3^2 + 225*w2^5*w3^3 + 11*w2^4*w3^4 + 19*w2^3*w3^5 + 
   21*w2^2*w3^6 + 9*w2*w3^7 + w3^8)*eps3[i1, i3, i4]*I2[w1][i0, i1]*I2[w2][i2, i3]*JT3[w3][i0, i2, i4]);

energyFlux[I2, I2, J3, J3] = (G^2*w1^2*(w2 + w3)^3*(w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*eps3[i1, i3, i4]*I2[w2][i0, i1]*I2[w3][i2, i3]*
  JT3[w1][i0, i2, i4])/840;

angularMomentumFlux[I2, I2, J3, I2] = (-1/210*I)*G^2*w1*(130*w2^8 + 455*w2^7*w3 + 545*w2^6*w3^2 + 225*w2^5*w3^3 + 11*w2^4*w3^4 + 19*w2^3*w3^5 + 
   21*w2^2*w3^6 + 9*w2*w3^7 + w3^8)*avec[i3]*I2[w1][i0, i1]*I2[w2][i2, i3]*JT3[w3][i0, i1, i2] + 
 (I/420)*G^2*w1*(130*w2^8 + 455*w2^7*w3 + 545*w2^6*w3^2 + 225*w2^5*w3^3 + 11*w2^4*w3^4 + 19*w2^3*w3^5 + 
   21*w2^2*w3^6 + 9*w2*w3^7 + w3^8)*avec[i1]*I2[w1][i0, i1]*I2[w2][i2, i3]*JT3[w3][i0, i2, i3] + 
 (I/210)*G^2*w1*(130*w2^8 + 455*w2^7*w3 + 545*w2^6*w3^2 + 225*w2^5*w3^3 + 11*w2^4*w3^4 + 19*w2^3*w3^5 + 
   21*w2^2*w3^6 + 9*w2*w3^7 + w3^8)*avec[i3]*I2[w1][i0, i1]*I2[w2][i0, i2]*JT3[w3][i1, i2, i3];

angularMomentumFlux[I2, I2, J3, J3] = (-1/280*I)*G^2*w1*(w2 + w3)^3*(w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*avec[i3]*I2[w2][i0, i1]*I2[w3][i2, i3]*
  JT3[w1][i0, i1, i2] + (I/280)*G^2*w1*(w2 + w3)^3*(w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*avec[i1]*
  I2[w2][i0, i1]*I2[w3][i2, i3]*JT3[w1][i0, i2, i3];

energyFluxDdim[I2, I2, J3, I2] = -1/420*(G^2*w1^2*(130*w2^8 + 455*w2^7*w3 + 545*w2^6*w3^2 + 225*w2^5*w3^3 + 11*w2^4*w3^4 + 19*w2^3*w3^5 + 
    21*w2^2*w3^6 + 9*w2*w3^7 + w3^8)*I2[w1][a1, a2]*I2[w2][a3, a4]*J3[w3][a1, a2, a3, a4]) + 
 (G^2*w1^2*(130*w2^8 + 455*w2^7*w3 + 545*w2^6*w3^2 + 225*w2^5*w3^3 + 11*w2^4*w3^4 + 19*w2^3*w3^5 + 
    21*w2^2*w3^6 + 9*w2*w3^7 + w3^8)*I2[w1][a1, a2]*I2[w2][a3, a4]*J3[w3][a3, a1, a2, a4])/420;

energyFluxDdim[I2, I2, J3, J3] = (G^2*w1^2*(w2 + w3)^3*(w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*I2[w2][a1, a2]*I2[w3][a3, a4]*
   J3[w1][a1, a2, a3, a4])/840 - (G^2*w1^2*(w2 + w3)^3*(w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*I2[w2][a1, a2]*
   I2[w3][a3, a4]*J3[w1][a3, a1, a2, a4])/840;

angularMomentumFluxDdim[I2, I2, J3, I2] = (-1/420*I)*G^2*w1*(130*w2^8 + 455*w2^7*w3 + 545*w2^6*w3^2 + 225*w2^5*w3^3 + 11*w2^4*w3^4 + 19*w2^3*w3^5 + 
   21*w2^2*w3^6 + 9*w2*w3^7 + w3^8)*Aaux[a2, a5]*I2[w1][a1, a2]*I2[w2][a3, a4]*J3[w3][a1, a3, a4, a5] + 
 (I/9450)*G^2*w1*(58*w2^8 + 735*w2^7*w3 + 2039*w2^6*w3^2 + 2112*w2^5*w3^3 + 660*w2^4*w3^4 - 183*w2^3*w3^5 - 
   35*w2^2*w3^6 + 126*w2*w3^7 + 68*w3^8)*Aaux[a4, a5]*I2[w1][a1, a2]*I2[w2][a1, a3]*J3[w3][a2, a3, a4, a5] + 
 (I/210)*G^2*w1*(130*w2^8 + 455*w2^7*w3 + 545*w2^6*w3^2 + 225*w2^5*w3^3 + 11*w2^4*w3^4 + 19*w2^3*w3^5 + 
   21*w2^2*w3^6 + 9*w2*w3^7 + w3^8)*Aaux[a2, a5]*I2[w1][a1, a2]*I2[w2][a3, a4]*J3[w3][a3, a1, a4, a5] + 
 (I/9450)*G^2*w1*(2*w2^8 - 35*w2^7*w3 - 145*w2^6*w3^2 - 198*w2^5*w3^3 - 180*w2^4*w3^4 - 57*w2^3*w3^5 + 
   245*w2^2*w3^6 + 280*w2*w3^7 + 68*w3^8)*Aaux[a4, a5]*I2[w1][a1, a2]*I2[w2][a1, a3]*J3[w3][a3, a2, a4, a5] - 
 (I/420)*G^2*w1*(130*w2^8 + 455*w2^7*w3 + 545*w2^6*w3^2 + 225*w2^5*w3^3 + 11*w2^4*w3^4 + 19*w2^3*w3^5 + 
   21*w2^2*w3^6 + 9*w2*w3^7 + w3^8)*Aaux[a2, a5]*I2[w1][a1, a2]*I2[w2][a3, a4]*J3[w3][a5, a1, a3, a4];

angularMomentumFluxDdim[I2, I2, J3, J3] = (-1/420*I)*G^2*w1*(w2 + w3)^3*(w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*Aaux[a4, a5]*I2[w2][a1, a2]*I2[w3][a3, a4]*
  J3[w1][a1, a2, a3, a5] - (I/840)*G^2*w1*(w2 + w3)^3*(w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*Aaux[a2, a5]*
  I2[w2][a1, a2]*I2[w3][a3, a4]*J3[w1][a1, a3, a4, a5] + (I/9450)*G^2*w1*(w2 + w3)^2*
  (191*w2^6 - 246*w2^5*w3 - 1515*w2^4*w3^2 + 3615*w2^2*w3^4 + 3354*w2*w3^5 + 1181*w3^6)*Aaux[a4, a5]*
  I2[w2][a1, a2]*I2[w3][a1, a3]*J3[w1][a2, a3, a4, a5] + (I/840)*G^2*w1*(w2 + w3)^3*
  (w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*Aaux[a4, a5]*I2[w2][a1, a2]*I2[w3][a3, a4]*J3[w1][a3, a1, a2, a5] + 
 (I/420)*G^2*w1*(w2 + w3)^3*(w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*Aaux[a2, a5]*I2[w2][a1, a2]*I2[w3][a3, a4]*
  J3[w1][a3, a1, a4, a5] + (I/9450)*G^2*w1*(w2 + w3)^2*(173*w2^6 - 174*w2^5*w3 - 1425*w2^4*w3^2 + 
   3525*w2^2*w3^4 + 3282*w2*w3^5 + 1199*w3^6)*Aaux[a4, a5]*I2[w2][a1, a2]*I2[w3][a1, a3]*
  J3[w1][a3, a2, a4, a5] + (I/840)*G^2*w1*(w2 + w3)^3*(w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*Aaux[a4, a5]*
  I2[w2][a1, a2]*I2[w3][a3, a4]*J3[w1][a5, a1, a2, a3] - (I/840)*G^2*w1*(w2 + w3)^3*
  (w2^5 - 5*w2^4*w3 + 5*w2*w3^4 - w3^5)*Aaux[a2, a5]*I2[w2][a1, a2]*I2[w3][a3, a4]*J3[w1][a5, a1, a3, a4];

energyFlux[I2, I3, I3, I2] = (-1/11340*I)*G^2*w1^2*(w2 + w3)^2*(33*w2^7 - 108*w2^6*w3 - 198*w2^5*w3^2 - 5*w2^4*w3^3 - 5*w2^3*w3^4 + 
  138*w2^2*w3^5 + 228*w2*w3^6 + 177*w3^7)*I2[w1][i0, i1]*I3[w2][i0, i2, i3]*I3[w3][i1, i2, i3];

energyFlux[I2, I3, I3, I3] = (-1/1134*I)*G^2*w1^2*(w2 + w3)^2*(21*w2^7 + 72*w2^6*w3 + 84*w2^5*w3^2 + 37*w2^4*w3^3 + 3*w2^3*w3^4 + 
  6*w2^2*w3^5 + 6*w2*w3^6 + 3*w3^7)*I2[w2][i0, i1]*I3[w1][i0, i2, i3]*I3[w3][i1, i2, i3];

angularMomentumFlux[I2, I3, I3, I2] = (G^2*w1*(w2 + w3)^2*(33*w2^7 - 108*w2^6*w3 - 198*w2^5*w3^2 - 5*w2^4*w3^3 - 5*w2^3*w3^4 + 138*w2^2*w3^5 + 
    228*w2*w3^6 + 177*w3^7)*avec[i5]*eps3[i1, i4, i5]*I2[w1][i0, i1]*I3[w2][i2, i3, i4]*I3[w3][i0, i2, i3])/
  5670 - (G^2*w1*(w2 + w3)^2*(33*w2^7 - 108*w2^6*w3 - 198*w2^5*w3^2 - 5*w2^4*w3^3 - 5*w2^3*w3^4 + 
    138*w2^2*w3^5 + 228*w2*w3^6 + 177*w3^7)*avec[i0]*eps3[i1, i4, i5]*I2[w1][i0, i1]*I3[w2][i2, i3, i4]*
   I3[w3][i2, i3, i5])/11340;

angularMomentumFlux[I2, I3, I3, I3] = -1/378*(G^2*w1*(w2 + w3)^2*(21*w2^7 + 72*w2^6*w3 + 84*w2^5*w3^2 + 37*w2^4*w3^3 + 3*w2^3*w3^4 + 6*w2^2*w3^5 + 
    6*w2*w3^6 + 3*w3^7)*avec[i5]*eps3[i1, i4, i5]*I2[w2][i0, i1]*I3[w1][i2, i3, i4]*I3[w3][i0, i2, i3]) + 
 (G^2*w1*(w2 + w3)^2*(21*w2^7 + 72*w2^6*w3 + 84*w2^5*w3^2 + 37*w2^4*w3^3 + 3*w2^3*w3^4 + 6*w2^2*w3^5 + 
    6*w2*w3^6 + 3*w3^7)*avec[i3]*eps3[i1, i4, i5]*I2[w2][i0, i1]*I3[w1][i2, i3, i4]*I3[w3][i0, i2, i5])/567;

energyFluxDdim[I2, I3, I3, I2] = (-1/11340*I)*G^2*w1^2*(w2 + w3)^2*(33*w2^7 - 108*w2^6*w3 - 198*w2^5*w3^2 - 5*w2^4*w3^3 - 5*w2^3*w3^4 + 
  138*w2^2*w3^5 + 228*w2*w3^6 + 177*w3^7)*I2[w1][a1, a2]*I3[w2][a1, a3, a4]*I3[w3][a2, a3, a4];

energyFluxDdim[I2, I3, I3, I3] = (-1/1134*I)*G^2*w1^2*(w2 + w3)^2*(21*w2^7 + 72*w2^6*w3 + 84*w2^5*w3^2 + 37*w2^4*w3^3 + 3*w2^3*w3^4 + 
  6*w2^2*w3^5 + 6*w2*w3^6 + 3*w3^7)*I2[w2][a1, a2]*I3[w1][a1, a3, a4]*I3[w3][a2, a3, a4];

angularMomentumFluxDdim[I2, I3, I3, I2] = (G^2*w1*(1518*w2^9 + 4888*w2^8*w3 + 5512*w2^7*w3^2 + 1953*w2^6*w3^3 - 1029*w2^5*w3^4 + 336*w2^4*w3^5 + 
    2898*w2^3*w3^6 + 2227*w2^2*w3^7 + 523*w2*w3^8 + 18*w3^9)*Aaux[a4, a5]*I2[w1][a1, a2]*I3[w2][a3, a4, a5]*
   I3[w3][a1, a2, a3])/1190700 + (G^2*w1*(w2 + w3)^2*(33*w2^7 - 108*w2^6*w3 - 198*w2^5*w3^2 - 5*w2^4*w3^3 - 
    5*w2^3*w3^4 + 138*w2^2*w3^5 + 228*w2*w3^6 + 177*w3^7)*Aaux[a2, a5]*I2[w1][a1, a2]*I3[w2][a3, a4, a5]*
   I3[w3][a1, a3, a4])/11340 + (G^2*w1*(18*w2^9 + 523*w2^8*w3 + 2227*w2^7*w3^2 + 2898*w2^6*w3^3 + 
    336*w2^5*w3^4 - 1029*w2^4*w3^5 + 1953*w2^3*w3^6 + 5512*w2^2*w3^7 + 4888*w2*w3^8 + 1518*w3^9)*Aaux[a4, a5]*
   I2[w1][a1, a2]*I3[w2][a1, a2, a3]*I3[w3][a3, a4, a5])/1190700 + 
 (G^2*w1*(w2 + w3)^2*(33*w2^7 - 108*w2^6*w3 - 198*w2^5*w3^2 - 5*w2^4*w3^3 - 5*w2^3*w3^4 + 138*w2^2*w3^5 + 
    228*w2*w3^6 + 177*w3^7)*Aaux[a2, a5]*I2[w1][a1, a2]*I3[w2][a1, a3, a4]*I3[w3][a3, a4, a5])/11340 - 
 (G^2*w1*(2769*w2^9 - 10325*w2^8*w3 - 57110*w2^7*w3^2 - 72170*w2^6*w3^3 - 27804*w2^5*w3^4 + 19236*w2^4*w3^5 + 
    68950*w2^3*w3^6 + 104170*w2^2*w3^7 + 77035*w2*w3^8 + 22929*w3^9)*Aaux[a1, a2]*I2[w1][a1, a2]*
   I3[w2][a3, a4, a5]*I3[w3][a3, a4, a5])/595350;

angularMomentumFluxDdim[I2, I3, I3, I3] = -1/99225*(G^2*w1*(w2 + w3)^2*(15202*w2^7 + 38213*w2^6*w3 + 27692*w2^5*w3^2 + 3885*w2^4*w3^3 - 490*w2^3*w3^4 + 
    1813*w2^2*w3^5 + 672*w2*w3^6 - 467*w3^7)*Aaux[a4, a5]*I2[w2][a1, a2]*I3[w1][a3, a4, a5]*
   I3[w3][a1, a2, a3]) - (G^2*w1*(w2 + w3)^2*(21*w2^7 + 72*w2^6*w3 + 84*w2^5*w3^2 + 37*w2^4*w3^3 + 
    3*w2^3*w3^4 + 6*w2^2*w3^5 + 6*w2*w3^6 + 3*w3^7)*Aaux[a2, a5]*I2[w2][a1, a2]*I3[w1][a3, a4, a5]*
   I3[w3][a1, a3, a4])/1134 + (G^2*w1*(w2 + w3)^2*(21*w2^7 + 72*w2^6*w3 + 84*w2^5*w3^2 + 37*w2^4*w3^3 + 
    3*w2^3*w3^4 + 6*w2^2*w3^5 + 6*w2*w3^6 + 3*w3^7)*Aaux[a4, a5]*I2[w2][a1, a2]*I3[w1][a1, a3, a4]*
   I3[w3][a2, a3, a5])/567 + (G^2*w1*(w2 + w3)^2*(4*w2^7 + 91*w2^6*w3 + 364*w2^5*w3^2 + 630*w2^4*w3^3 + 
    560*w2^3*w3^4 + 161*w2^2*w3^5 - 56*w2*w3^6 - 4*w3^7)*Aaux[a4, a5]*I2[w2][a1, a2]*I3[w1][a1, a2, a3]*
   I3[w3][a3, a4, a5])/66150 - (G^2*w1*(w2 + w3)^2*(8*w2^7 + 28*w2^6*w3 + 56*w2^5*w3^2 - 35*w2^4*w3^3 - 
    140*w2^3*w3^4 - 98*w2^2*w3^5 - 28*w2*w3^6 - w3^7)*Aaux[a1, a2]*I2[w2][a1, a2]*I3[w1][a3, a4, a5]*
   I3[w3][a3, a4, a5])/66150;

energyFlux[I2, I3, J2, I2] = (2*G^2*w1^2*(w2^8 + w2^7*w3 + 9*w2^6*w3^2 + 31*w2^5*w3^3 - w2^4*w3^4 - 323*w2^3*w3^5 - 695*w2^2*w3^6 - 
   545*w2*w3^7 - 150*w3^8)*eps3[i1, i3, i4]*I2[w1][i0, i1]*I3[w2][i0, i2, i3]*JT2[w3][i2, i4])/945;

energyFlux[I2, I3, J2, I3] = (-2*G^2*w1^2*(w2 + w3)^2*(w2^6 + 4*w2^5*w3 + 15*w2^4*w3^2 - 35*w2^2*w3^4 - 36*w2*w3^5 - 9*w3^6)*
  eps3[i1, i3, i4]*I2[w2][i0, i1]*I3[w1][i0, i2, i3]*JT2[w3][i2, i4])/945;

energyFlux[I2, I3, J2, J2] = (2*G^2*w1^2*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 10*w2^2*w3^4 + 9*w2*w3^5 - 
   9*w3^6)*eps3[i1, i3, i4]*I2[w2][i0, i1]*I3[w3][i0, i2, i3]*JT2[w1][i2, i4])/945;

angularMomentumFlux[I2, I3, J2, I2] = ((4*I)/945)*G^2*w1*(w2^8 + w2^7*w3 + 9*w2^6*w3^2 + 31*w2^5*w3^3 - w2^4*w3^4 - 323*w2^3*w3^5 - 695*w2^2*w3^6 - 
   545*w2*w3^7 - 150*w3^8)*avec[i3]*I2[w1][i0, i1]*I3[w2][i0, i2, i3]*JT2[w3][i1, i2] - 
 ((4*I)/945)*G^2*w1*(w2^8 + w2^7*w3 + 9*w2^6*w3^2 + 31*w2^5*w3^3 - w2^4*w3^4 - 323*w2^3*w3^5 - 
   695*w2^2*w3^6 - 545*w2*w3^7 - 150*w3^8)*avec[i3]*I2[w1][i0, i1]*I3[w2][i0, i1, i2]*JT2[w3][i2, i3] + 
 ((2*I)/945)*G^2*w1*(w2^8 + w2^7*w3 + 9*w2^6*w3^2 + 31*w2^5*w3^3 - w2^4*w3^4 - 323*w2^3*w3^5 - 
   695*w2^2*w3^6 - 545*w2*w3^7 - 150*w3^8)*avec[i1]*I2[w1][i0, i1]*I3[w2][i0, i2, i3]*JT2[w3][i2, i3];

angularMomentumFlux[I2, I3, J2, I3] = ((-2*I)/315)*G^2*w1*(w2 + w3)^2*(w2^6 + 4*w2^5*w3 + 15*w2^4*w3^2 - 35*w2^2*w3^4 - 36*w2*w3^5 - 9*w3^6)*
  avec[i3]*I2[w2][i0, i1]*I3[w1][i0, i1, i2]*JT2[w3][i2, i3] + 
 ((2*I)/315)*G^2*w1*(w2 + w3)^2*(w2^6 + 4*w2^5*w3 + 15*w2^4*w3^2 - 35*w2^2*w3^4 - 36*w2*w3^5 - 9*w3^6)*
  avec[i1]*I2[w2][i0, i1]*I3[w1][i0, i2, i3]*JT2[w3][i2, i3];

angularMomentumFlux[I2, I3, J2, J2] = ((-4*I)/945)*G^2*w1*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 10*w2^2*w3^4 + 
   9*w2*w3^5 - 9*w3^6)*avec[i3]*I2[w2][i0, i1]*I3[w3][i0, i2, i3]*JT2[w1][i1, i2] - 
 ((2*I)/945)*G^2*w1*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 10*w2^2*w3^4 + 
   9*w2*w3^5 - 9*w3^6)*avec[i3]*I2[w2][i0, i1]*I3[w3][i0, i1, i2]*JT2[w1][i2, i3] + 
 ((4*I)/945)*G^2*w1*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 10*w2^2*w3^4 + 
   9*w2*w3^5 - 9*w3^6)*avec[i1]*I2[w2][i0, i1]*I3[w3][i0, i2, i3]*JT2[w1][i2, i3];

energyFluxDdim[I2, I3, J2, I2] = (2*G^2*w1^2*(w2^8 + w2^7*w3 + 9*w2^6*w3^2 + 31*w2^5*w3^3 - w2^4*w3^4 - 323*w2^3*w3^5 - 695*w2^2*w3^6 - 
    545*w2*w3^7 - 150*w3^8)*I2[w1][a1, a2]*I3[w2][a1, a3, a4]*J2[w3][a2, a3, a4])/945 - 
 (2*G^2*w1^2*(w2^8 + w2^7*w3 + 9*w2^6*w3^2 + 31*w2^5*w3^3 - w2^4*w3^4 - 323*w2^3*w3^5 - 695*w2^2*w3^6 - 
    545*w2*w3^7 - 150*w3^8)*I2[w1][a1, a2]*I3[w2][a1, a3, a4]*J2[w3][a3, a2, a4])/945;

energyFluxDdim[I2, I3, J2, I3] = (-2*G^2*w1^2*(w2 + w3)^2*(w2^6 + 4*w2^5*w3 + 15*w2^4*w3^2 - 35*w2^2*w3^4 - 36*w2*w3^5 - 9*w3^6)*
   I2[w2][a1, a2]*I3[w1][a1, a3, a4]*J2[w3][a2, a3, a4])/945 + 
 (2*G^2*w1^2*(w2 + w3)^2*(w2^6 + 4*w2^5*w3 + 15*w2^4*w3^2 - 35*w2^2*w3^4 - 36*w2*w3^5 - 9*w3^6)*
   I2[w2][a1, a2]*I3[w1][a1, a3, a4]*J2[w3][a3, a2, a4])/945;

energyFluxDdim[I2, I3, J2, J2] = (2*G^2*w1^2*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 10*w2^2*w3^4 + 9*w2*w3^5 - 
    9*w3^6)*I2[w2][a1, a2]*I3[w3][a1, a3, a4]*J2[w1][a2, a3, a4])/945 - 
 (2*G^2*w1^2*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 10*w2^2*w3^4 + 9*w2*w3^5 - 
    9*w3^6)*I2[w2][a1, a2]*I3[w3][a1, a3, a4]*J2[w1][a3, a2, a4])/945;

angularMomentumFluxDdim[I2, I3, J2, I2] = ((2*I)/6075)*G^2*w1*w2*(11*w2^7 + 20*w2^6*w3 + 9*w2^5*w3^2 - 60*w2^4*w3^3 - 165*w2^3*w3^4 - 156*w2^2*w3^5 - 
   55*w2*w3^6 - 4*w3^7)*Aaux[a4, a5]*I2[w1][a1, a2]*I3[w2][a3, a4, a5]*J2[w3][a1, a2, a3] + 
 ((2*I)/945)*G^2*w1*(w2^8 + w2^7*w3 + 9*w2^6*w3^2 + 31*w2^5*w3^3 - w2^4*w3^4 - 323*w2^3*w3^5 - 
   695*w2^2*w3^6 - 545*w2*w3^7 - 150*w3^8)*Aaux[a2, a5]*I2[w1][a1, a2]*I3[w2][a3, a4, a5]*J2[w3][a1, a3, a4] - 
 ((2*I)/6075)*G^2*w1*w2*(11*w2^7 + 20*w2^6*w3 + 9*w2^5*w3^2 - 60*w2^4*w3^3 - 165*w2^3*w3^4 - 156*w2^2*w3^5 - 
   55*w2*w3^6 - 4*w3^7)*Aaux[a4, a5]*I2[w1][a1, a2]*I3[w2][a3, a4, a5]*J2[w3][a3, a1, a2] - 
 ((2*I)/945)*G^2*w1*(w2^8 + w2^7*w3 + 9*w2^6*w3^2 + 31*w2^5*w3^3 - w2^4*w3^4 - 323*w2^3*w3^5 - 
   695*w2^2*w3^6 - 545*w2*w3^7 - 150*w3^8)*Aaux[a2, a5]*I2[w1][a1, a2]*I3[w2][a3, a4, a5]*J2[w3][a3, a1, a4] - 
 ((2*I)/42525)*G^2*w1*(2*w2^8 + 53*w2^7*w3 + 144*w2^6*w3^2 + 213*w2^5*w3^3 - 690*w2^4*w3^4 - 3267*w2^3*w3^5 - 
   4708*w2^2*w3^6 - 2959*w2*w3^7 - 708*w3^8)*Aaux[a4, a5]*I2[w1][a1, a2]*I3[w2][a1, a2, a3]*J2[w3][a3, a4, a5] - 
 ((2*I)/945)*G^2*w1*(w2^8 + w2^7*w3 + 9*w2^6*w3^2 + 31*w2^5*w3^3 - w2^4*w3^4 - 323*w2^3*w3^5 - 
   695*w2^2*w3^6 - 545*w2*w3^7 - 150*w3^8)*Aaux[a2, a5]*I2[w1][a1, a2]*I3[w2][a1, a3, a4]*J2[w3][a3, a4, a5] + 
 ((2*I)/945)*G^2*w1*(w2^8 + w2^7*w3 + 9*w2^6*w3^2 + 31*w2^5*w3^3 - w2^4*w3^4 - 323*w2^3*w3^5 - 
   695*w2^2*w3^6 - 545*w2*w3^7 - 150*w3^8)*Aaux[a2, a5]*I2[w1][a1, a2]*I3[w2][a1, a3, a4]*J2[w3][a5, a3, a4];

angularMomentumFluxDdim[I2, I3, J2, I3] = ((4*I)/14175)*G^2*w1*(w2 + w3)^2*(816*w2^6 + 1913*w2^5*w3 + 1075*w2^4*w3^2 + 140*w2^3*w3^3 + 280*w2^2*w3^4 + 
   269*w2*w3^5 + 167*w3^6)*Aaux[a4, a5]*I2[w2][a1, a2]*I3[w1][a3, a4, a5]*J2[w3][a1, a2, a3] + 
 ((2*I)/945)*G^2*w1*(w2 + w3)^2*(w2^6 + 4*w2^5*w3 + 15*w2^4*w3^2 - 35*w2^2*w3^4 - 36*w2*w3^5 - 9*w3^6)*
  Aaux[a2, a5]*I2[w2][a1, a2]*I3[w1][a3, a4, a5]*J2[w3][a1, a3, a4] - 
 ((4*I)/945)*G^2*w1*(w2 + w3)^2*(w2^6 + 4*w2^5*w3 + 15*w2^4*w3^2 - 35*w2^2*w3^4 - 36*w2*w3^5 - 9*w3^6)*
  Aaux[a4, a5]*I2[w2][a1, a2]*I3[w1][a1, a3, a4]*J2[w3][a2, a3, a5] - 
 ((4*I)/14175)*G^2*w1*(w2 + w3)^2*(816*w2^6 + 1913*w2^5*w3 + 1075*w2^4*w3^2 + 140*w2^3*w3^3 + 280*w2^2*w3^4 + 
   269*w2*w3^5 + 167*w3^6)*Aaux[a4, a5]*I2[w2][a1, a2]*I3[w1][a3, a4, a5]*J2[w3][a3, a1, a2] - 
 ((2*I)/945)*G^2*w1*(w2 + w3)^2*(w2^6 + 4*w2^5*w3 + 15*w2^4*w3^2 - 35*w2^2*w3^4 - 36*w2*w3^5 - 9*w3^6)*
  Aaux[a2, a5]*I2[w2][a1, a2]*I3[w1][a3, a4, a5]*J2[w3][a3, a1, a4] + 
 ((2*I)/945)*G^2*w1*(w2 + w3)^2*(w2^6 + 4*w2^5*w3 + 15*w2^4*w3^2 - 35*w2^2*w3^4 - 36*w2*w3^5 - 9*w3^6)*
  Aaux[a4, a5]*I2[w2][a1, a2]*I3[w1][a1, a3, a4]*J2[w3][a3, a2, a5] + 
 ((2*I)/4725)*G^2*w1*(w2 + w3)^3*(3*w2^5 + 25*w2^4*w3 + 50*w2^3*w3^2 + 30*w2^2*w3^3 + 5*w2*w3^4 + 7*w3^5)*
  Aaux[a4, a5]*I2[w2][a1, a2]*I3[w1][a1, a2, a3]*J2[w3][a3, a4, a5] + 
 ((2*I)/945)*G^2*w1*(w2 + w3)^2*(w2^6 + 4*w2^5*w3 + 15*w2^4*w3^2 - 35*w2^2*w3^4 - 36*w2*w3^5 - 9*w3^6)*
  Aaux[a4, a5]*I2[w2][a1, a2]*I3[w1][a1, a3, a4]*J2[w3][a5, a2, a3];

angularMomentumFluxDdim[I2, I3, J2, J2] = ((-4*I)/945)*G^2*w1*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 10*w2^2*w3^4 + 
   9*w2*w3^5 - 9*w3^6)*Aaux[a4, a5]*I2[w2][a1, a2]*I3[w3][a1, a3, a4]*J2[w1][a2, a3, a5] + 
 ((2*I)/945)*G^2*w1*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 10*w2^2*w3^4 + 
   9*w2*w3^5 - 9*w3^6)*Aaux[a4, a5]*I2[w2][a1, a2]*I3[w3][a1, a3, a4]*J2[w1][a3, a2, a5] + 
 ((2*I)/99225)*G^2*w1*(17594*w2^8 + 66825*w2^7*w3 + 93275*w2^6*w3^2 + 56259*w2^5*w3^3 + 11445*w2^4*w3^4 + 
   1701*w2^3*w3^5 + 4655*w2^2*w3^6 + 2615*w2*w3^7 + 431*w3^8)*Aaux[a4, a5]*I2[w2][a1, a2]*I3[w3][a1, a2, a3]*
  J2[w1][a3, a4, a5] + ((2*I)/945)*G^2*w1*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 
   10*w2^2*w3^4 + 9*w2*w3^5 - 9*w3^6)*Aaux[a2, a5]*I2[w2][a1, a2]*I3[w3][a1, a3, a4]*J2[w1][a3, a4, a5] + 
 ((2*I)/945)*G^2*w1*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 10*w2^2*w3^4 + 
   9*w2*w3^5 - 9*w3^6)*Aaux[a4, a5]*I2[w2][a1, a2]*I3[w3][a1, a3, a4]*J2[w1][a5, a2, a3] - 
 ((2*I)/945)*G^2*w1*(w2 + w3)^2*(150*w2^6 + 205*w2^5*w3 + 15*w2^4*w3^2 - 8*w2^3*w3^3 + 10*w2^2*w3^4 + 
   9*w2*w3^5 - 9*w3^6)*Aaux[a2, a5]*I2[w2][a1, a2]*I3[w3][a1, a3, a4]*J2[w1][a5, a3, a4];

energyFlux[I2, J2, J2, I2] = (((8*I)/14175)*G^2*w1^2*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 
    909*w2^2*w3^5 - 813*w2*w3^6 - 199*w3^7) - ((4*I)/14175)*G^2*w1^2*
   (129*w2^7 + 603*w2^6*w3 + 699*w2^5*w3^2 + 5*w2^4*w3^3 - 275*w2^3*w3^4 + 531*w2^2*w3^5 + 1107*w2*w3^6 + 
    521*w3^7) - ((4*I)/14175)*G^2*w1^2*(9*w2^7 + 3*w2^6*w3 - 381*w2^5*w3^2 - 1315*w2^4*w3^3 - 755*w2^3*w3^4 + 
    1971*w2^2*w3^5 + 3027*w2*w3^6 + 1241*w3^7))*I2[w1][i0, i1]*JT2[w2][i0, i2]*JT2[w3][i1, i2];

energyFlux[I2, J2, J2, J2] = (((-8*I)/2835)*G^2*w1^2*(w2 + w3)^2*(125*w2^5 + 197*w2^4*w3 + 116*w2^2*w3^3 - 19*w2*w3^4 - 19*w3^5) - 
  ((8*I)/2835)*G^2*w1^2*(w2 + w3)^2*(65*w2^5 + 89*w2^4*w3 + 20*w2^2*w3^3 + 17*w2*w3^4 + 17*w3^5) + 
  ((16*I)/2835)*G^2*w1^2*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5))*
 I2[w2][i0, i1]*JT2[w1][i0, i2]*JT2[w3][i1, i2];

angularMomentumFlux[I2, J2, J2, I2] = ((-16*G^2*w1*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 909*w2^2*w3^5 - 
      813*w2*w3^6 - 199*w3^7))/14175 + (8*G^2*w1*(129*w2^7 + 603*w2^6*w3 + 699*w2^5*w3^2 + 5*w2^4*w3^3 - 
      275*w2^3*w3^4 + 531*w2^2*w3^5 + 1107*w2*w3^6 + 521*w3^7))/14175 + 
   (8*G^2*w1*(9*w2^7 + 3*w2^6*w3 - 381*w2^5*w3^2 - 1315*w2^4*w3^3 - 755*w2^3*w3^4 + 1971*w2^2*w3^5 + 
      3027*w2*w3^6 + 1241*w3^7))/14175)*avec[i4]*eps3[i1, i3, i4]*I2[w1][i0, i1]*JT2[w2][i2, i3]*
  JT2[w3][i0, i2] + 
 ((8*G^2*w1*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 909*w2^2*w3^5 - 
      813*w2*w3^6 - 199*w3^7))/14175 - (4*G^2*w1*(129*w2^7 + 603*w2^6*w3 + 699*w2^5*w3^2 + 5*w2^4*w3^3 - 
      275*w2^3*w3^4 + 531*w2^2*w3^5 + 1107*w2*w3^6 + 521*w3^7))/14175 - 
   (4*G^2*w1*(9*w2^7 + 3*w2^6*w3 - 381*w2^5*w3^2 - 1315*w2^4*w3^3 - 755*w2^3*w3^4 + 1971*w2^2*w3^5 + 
      3027*w2*w3^6 + 1241*w3^7))/14175)*avec[i0]*eps3[i1, i3, i4]*I2[w1][i0, i1]*JT2[w2][i2, i3]*
  JT2[w3][i2, i4];

angularMomentumFlux[I2, J2, J2, J2] = ((-16*G^2*w1*(w2 + w3)^2*(125*w2^5 + 197*w2^4*w3 + 116*w2^2*w3^3 - 19*w2*w3^4 - 19*w3^5))/2835 - 
   (16*G^2*w1*(w2 + w3)^2*(65*w2^5 + 89*w2^4*w3 + 20*w2^2*w3^3 + 17*w2*w3^4 + 17*w3^5))/2835 + 
   (32*G^2*w1*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5))/2835)*avec[i4]*
  eps3[i1, i3, i4]*I2[w2][i0, i1]*JT2[w1][i2, i3]*JT2[w3][i0, i2] + 
 ((8*G^2*w1*(w2 + w3)^2*(125*w2^5 + 197*w2^4*w3 + 116*w2^2*w3^3 - 19*w2*w3^4 - 19*w3^5))/2835 + 
   (8*G^2*w1*(w2 + w3)^2*(65*w2^5 + 89*w2^4*w3 + 20*w2^2*w3^3 + 17*w2*w3^4 + 17*w3^5))/2835 - 
   (16*G^2*w1*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5))/2835)*avec[i2]*
  eps3[i1, i3, i4]*I2[w2][i0, i1]*JT2[w1][i2, i3]*JT2[w3][i0, i4];

energyFluxDdim[I2, J2, J2, I2] = ((-2*I)/4725)*G^2*w1^2*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 
   909*w2^2*w3^5 - 813*w2*w3^6 - 199*w3^7)*I2[w1][a1, a2]*J2[w2][a1, a3, a4]*J2[w3][a2, a3, a4] + 
 ((2*I)/4725)*G^2*w1^2*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 
   909*w2^2*w3^5 - 813*w2*w3^6 - 199*w3^7)*I2[w1][a1, a2]*J2[w2][a3, a1, a4]*J2[w3][a2, a3, a4] + 
 ((2*I)/4725)*G^2*w1^2*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 
   909*w2^2*w3^5 - 813*w2*w3^6 - 199*w3^7)*I2[w1][a1, a2]*J2[w2][a1, a3, a4]*J2[w3][a3, a2, a4] - 
 ((4*I)/4725)*G^2*w1^2*(129*w2^7 + 603*w2^6*w3 + 699*w2^5*w3^2 + 5*w2^4*w3^3 - 275*w2^3*w3^4 + 
   531*w2^2*w3^5 + 1107*w2*w3^6 + 521*w3^7)*I2[w1][a1, a2]*J2[w2][a3, a1, a4]*J2[w3][a3, a2, a4] + 
 ((2*I)/4725)*G^2*w1^2*(9*w2^7 + 3*w2^6*w3 - 381*w2^5*w3^2 - 1315*w2^4*w3^3 - 755*w2^3*w3^4 + 
   1971*w2^2*w3^5 + 3027*w2*w3^6 + 1241*w3^7)*I2[w1][a1, a2]*J2[w2][a3, a1, a4]*J2[w3][a4, a2, a3];

energyFluxDdim[I2, J2, J2, J2] = ((-4*I)/945)*G^2*w1^2*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5)*I2[w2][a1, a2]*
  J2[w1][a1, a3, a4]*J2[w3][a2, a3, a4] + ((4*I)/945)*G^2*w1^2*(w2 + w3)^2*
  (5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5)*I2[w2][a1, a2]*J2[w1][a3, a1, a4]*
  J2[w3][a2, a3, a4] + ((4*I)/945)*G^2*w1^2*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 
   53*w3^5)*I2[w2][a1, a2]*J2[w1][a1, a3, a4]*J2[w3][a3, a2, a4] - 
 ((8*I)/945)*G^2*w1^2*(w2 + w3)^2*(65*w2^5 + 89*w2^4*w3 + 20*w2^2*w3^3 + 17*w2*w3^4 + 17*w3^5)*I2[w2][a1, a2]*
  J2[w1][a3, a1, a4]*J2[w3][a3, a2, a4] + ((4*I)/945)*G^2*w1^2*(w2 + w3)^2*
  (125*w2^5 + 197*w2^4*w3 + 116*w2^2*w3^3 - 19*w2*w3^4 - 19*w3^5)*I2[w2][a1, a2]*J2[w1][a3, a1, a4]*
  J2[w3][a4, a2, a3];

angularMomentumFluxDdim[I2, J2, J2, I2] = (-2*G^2*w1*(133*w2^7 + 403*w2^6*w3 + 405*w2^5*w3^2 + 15*w2^4*w3^3 - 375*w2^3*w3^4 - 393*w2^2*w3^5 - 
    143*w2*w3^6 - 5*w3^7)*Aaux[a4, a5]*I2[w1][a1, a2]*J2[w2][a3, a4, a5]*J2[w3][a1, a2, a3])/6075 - 
 (2*G^2*w1*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 909*w2^2*w3^5 - 
    813*w2*w3^6 - 199*w3^7)*Aaux[a2, a5]*I2[w1][a1, a2]*J2[w2][a3, a4, a5]*J2[w3][a1, a3, a4])/4725 + 
 (2*G^2*w1*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 909*w2^2*w3^5 - 
    813*w2*w3^6 - 199*w3^7)*Aaux[a2, a3]*I2[w1][a1, a2]*J2[w2][a3, a4, a5]*J2[w3][a1, a4, a5])/4725 + 
 (2*G^2*w1*(133*w2^7 + 403*w2^6*w3 + 405*w2^5*w3^2 + 15*w2^4*w3^3 - 375*w2^3*w3^4 - 393*w2^2*w3^5 - 
    143*w2*w3^6 - 5*w3^7)*Aaux[a4, a5]*I2[w1][a1, a2]*J2[w2][a3, a4, a5]*J2[w3][a3, a1, a2])/6075 + 
 (4*G^2*w1*(129*w2^7 + 603*w2^6*w3 + 699*w2^5*w3^2 + 5*w2^4*w3^3 - 275*w2^3*w3^4 + 531*w2^2*w3^5 + 
    1107*w2*w3^6 + 521*w3^7)*Aaux[a2, a5]*I2[w1][a1, a2]*J2[w2][a3, a4, a5]*J2[w3][a3, a1, a4])/4725 + 
 (2*G^2*w1*(5*w2^7 + 143*w2^6*w3 + 393*w2^5*w3^2 + 375*w2^4*w3^3 - 15*w2^3*w3^4 - 405*w2^2*w3^5 - 
    403*w2*w3^6 - 133*w3^7)*Aaux[a4, a5]*I2[w1][a1, a2]*J2[w2][a1, a2, a3]*J2[w3][a3, a4, a5])/6075 - 
 (2*G^2*w1*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 909*w2^2*w3^5 - 
    813*w2*w3^6 - 199*w3^7)*Aaux[a2, a5]*I2[w1][a1, a2]*J2[w2][a1, a3, a4]*J2[w3][a3, a4, a5])/4725 - 
 (2*G^2*w1*(5*w2^7 + 143*w2^6*w3 + 393*w2^5*w3^2 + 375*w2^4*w3^3 - 15*w2^3*w3^4 - 405*w2^2*w3^5 - 
    403*w2*w3^6 - 133*w3^7)*Aaux[a4, a5]*I2[w1][a1, a2]*J2[w2][a3, a1, a2]*J2[w3][a3, a4, a5])/6075 + 
 (4*G^2*w1*(129*w2^7 + 603*w2^6*w3 + 699*w2^5*w3^2 + 5*w2^4*w3^3 - 275*w2^3*w3^4 + 531*w2^2*w3^5 + 
    1107*w2*w3^6 + 521*w3^7)*Aaux[a2, a5]*I2[w1][a1, a2]*J2[w2][a3, a1, a4]*J2[w3][a3, a4, a5])/4725 - 
 (8*G^2*w1*(541*w2^7 + 3328*w2^6*w3 + 4722*w2^5*w3^2 + 1905*w2^4*w3^3 - 1455*w2^3*w3^4 - 1326*w2^2*w3^5 + 
    1312*w2*w3^6 + 1213*w3^7)*Aaux[a1, a2]*I2[w1][a1, a2]*J2[w2][a3, a4, a5]*J2[w3][a3, a4, a5])/14175 - 
 (2*G^2*w1*(9*w2^7 + 3*w2^6*w3 - 381*w2^5*w3^2 - 1315*w2^4*w3^3 - 755*w2^3*w3^4 + 1971*w2^2*w3^5 + 
    3027*w2*w3^6 + 1241*w3^7)*Aaux[a2, a5]*I2[w1][a1, a2]*J2[w2][a3, a4, a5]*J2[w3][a4, a1, a3])/4725 - 
 (2*G^2*w1*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 909*w2^2*w3^5 - 
    813*w2*w3^6 - 199*w3^7)*Aaux[a2, a3]*I2[w1][a1, a2]*J2[w2][a3, a4, a5]*J2[w3][a4, a1, a5])/4725 - 
 (2*G^2*w1*(9*w2^7 + 3*w2^6*w3 - 381*w2^5*w3^2 - 1315*w2^4*w3^3 - 755*w2^3*w3^4 + 1971*w2^2*w3^5 + 
    3027*w2*w3^6 + 1241*w3^7)*Aaux[a2, a5]*I2[w1][a1, a2]*J2[w2][a3, a1, a4]*J2[w3][a4, a3, a5])/4725 + 
 (8*G^2*w1*(541*w2^7 + 3328*w2^6*w3 + 4722*w2^5*w3^2 + 1905*w2^4*w3^3 - 1455*w2^3*w3^4 - 1326*w2^2*w3^5 + 
    1312*w2*w3^6 + 1213*w3^7)*Aaux[a1, a2]*I2[w1][a1, a2]*J2[w2][a3, a4, a5]*J2[w3][a4, a3, a5])/14175 + 
 (2*G^2*w1*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 909*w2^2*w3^5 - 
    813*w2*w3^6 - 199*w3^7)*Aaux[a2, a5]*I2[w1][a1, a2]*J2[w2][a1, a3, a4]*J2[w3][a5, a3, a4])/4725 - 
 (2*G^2*w1*(249*w2^7 + 1203*w2^6*w3 + 1779*w2^5*w3^2 + 1325*w2^4*w3^3 + 205*w2^3*w3^4 - 909*w2^2*w3^5 - 
    813*w2*w3^6 - 199*w3^7)*Aaux[a2, a5]*I2[w1][a1, a2]*J2[w2][a3, a1, a4]*J2[w3][a5, a3, a4])/4725;

angularMomentumFluxDdim[I2, J2, J2, J2] = (8*G^2*w1*(663*w2^7 + 2203*w2^6*w3 + 2445*w2^5*w3^2 + 885*w2^4*w3^3 - 225*w2^3*w3^4 - 393*w2^2*w3^5 - 
    163*w2*w3^6 + 25*w3^7)*Aaux[a4, a5]*I2[w2][a1, a2]*J2[w1][a3, a4, a5]*J2[w3][a1, a2, a3])/14175 + 
 (4*G^2*w1*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5)*Aaux[a2, a5]*I2[w2][a1, a2]*
   J2[w1][a3, a4, a5]*J2[w3][a1, a3, a4])/945 - 
 (4*G^2*w1*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5)*Aaux[a2, a3]*I2[w2][a1, a2]*
   J2[w1][a3, a4, a5]*J2[w3][a1, a4, a5])/945 + 
 (8*G^2*w1*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5)*Aaux[a4, a5]*I2[w2][a1, a2]*
   J2[w1][a1, a3, a4]*J2[w3][a2, a3, a5])/945 - 
 (4*G^2*w1*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5)*Aaux[a4, a5]*I2[w2][a1, a2]*
   J2[w1][a3, a1, a4]*J2[w3][a2, a3, a5])/945 - 
 (4*G^2*w1*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5)*Aaux[a3, a5]*I2[w2][a1, a2]*
   J2[w1][a3, a1, a4]*J2[w3][a2, a4, a5])/945 - 
 (8*G^2*w1*(663*w2^7 + 2203*w2^6*w3 + 2445*w2^5*w3^2 + 885*w2^4*w3^3 - 225*w2^3*w3^4 - 393*w2^2*w3^5 - 
    163*w2*w3^6 + 25*w3^7)*Aaux[a4, a5]*I2[w2][a1, a2]*J2[w1][a3, a4, a5]*J2[w3][a3, a1, a2])/14175 - 
 (8*G^2*w1*(w2 + w3)^2*(65*w2^5 + 89*w2^4*w3 + 20*w2^2*w3^3 + 17*w2*w3^4 + 17*w3^5)*Aaux[a2, a5]*I2[w2][a1, a2]*
   J2[w1][a3, a4, a5]*J2[w3][a3, a1, a4])/945 - 
 (4*G^2*w1*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5)*Aaux[a4, a5]*I2[w2][a1, a2]*
   J2[w1][a1, a3, a4]*J2[w3][a3, a2, a5])/945 + 
 (8*G^2*w1*(w2 + w3)^2*(65*w2^5 + 89*w2^4*w3 + 20*w2^2*w3^3 + 17*w2*w3^4 + 17*w3^5)*Aaux[a4, a5]*I2[w2][a1, a2]*
   J2[w1][a3, a1, a4]*J2[w3][a3, a2, a5])/945 + 
 (4*G^2*w1*(w2 + w3)^2*(125*w2^5 + 197*w2^4*w3 + 116*w2^2*w3^3 - 19*w2*w3^4 - 19*w3^5)*Aaux[a2, a5]*
   I2[w2][a1, a2]*J2[w1][a3, a4, a5]*J2[w3][a4, a1, a3])/945 + 
 (4*G^2*w1*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5)*Aaux[a2, a3]*I2[w2][a1, a2]*
   J2[w1][a3, a4, a5]*J2[w3][a4, a1, a5])/945 - 
 (4*G^2*w1*(w2 + w3)^2*(125*w2^5 + 197*w2^4*w3 + 116*w2^2*w3^3 - 19*w2*w3^4 - 19*w3^5)*Aaux[a3, a5]*
   I2[w2][a1, a2]*J2[w1][a3, a1, a4]*J2[w3][a4, a2, a5])/945 - 
 (4*G^2*w1*(w2 + w3)^2*(5*w2^5 - 19*w2^4*w3 - 76*w2^2*w3^3 + 53*w2*w3^4 + 53*w3^5)*Aaux[a4, a5]*I2[w2][a1, a2]*
   J2[w1][a1, a3, a4]*J2[w3][a5, a2, a3])/945 - 
 (4*G^2*w1*(w2 + w3)^2*(125*w2^5 + 197*w2^4*w3 + 116*w2^2*w3^3 - 19*w2*w3^4 - 19*w3^5)*Aaux[a4, a5]*
   I2[w2][a1, a2]*J2[w1][a3, a1, a4]*J2[w3][a5, a2, a3])/945 + 
 (8*G^2*w1*(w2 + w3)^2*(65*w2^5 + 89*w2^4*w3 + 20*w2^2*w3^3 + 17*w2*w3^4 + 17*w3^5)*Aaux[a3, a5]*I2[w2][a1, a2]*
   J2[w1][a3, a1, a4]*J2[w3][a5, a2, a4])/945;

energyFluxResidue[I2, I2, I4, I2] = 0;

energyFluxResidue[I2, I2, I4, I4] = 0;

angularMomentumFluxResidue[I2, I2, I4, I2] = (G^2*w1^3*w2^8*avec[i5]*eps3[i1, i4, i5]*I2[w1][i0, i1]*I2[w2][i2, i3]*I4[w3][i0, i2, i3, i4])/378;

angularMomentumFluxResidue[I2, I2, I4, I4] = -1/5670*(G^2*w1^5*w2^6*avec[i5]*eps3[i1, i4, i5]*I2[w2][i0, i1]*I2[w3][i2, i3]*I4[w1][i0, i2, i3, i4]) - 
 (G^2*w1^5*w2^6*avec[i4]*eps3[i1, i3, i5]*I2[w2][i0, i1]*I2[w3][i2, i3]*I4[w1][i0, i2, i4, i5])/11340;

energyFluxResidue[I2, I2, J3, I2] = 0;

energyFluxResidue[I2, I2, J3, J3] = 0;

angularMomentumFluxResidue[I2, I2, J3, I2] = (-1/21*I)*G^2*w1^3*w2^7*avec[i3]*I2[w1][i0, i1]*I2[w2][i2, i3]*JT3[w3][i0, i1, i2] + 
 (I/42)*G^2*w1^3*w2^7*avec[i1]*I2[w1][i0, i1]*I2[w2][i2, i3]*JT3[w3][i0, i2, i3] + 
 (I/21)*G^2*w1^3*w2^7*avec[i3]*I2[w1][i0, i1]*I2[w2][i0, i2]*JT3[w3][i1, i2, i3];

angularMomentumFluxResidue[I2, I2, J3, J3] = 0;

energyFluxResidue[I2, I3, I3, I2] = 0;

energyFluxResidue[I2, I3, I3, I3] = 0;

angularMomentumFluxResidue[I2, I3, I3, I2] = 0;

angularMomentumFluxResidue[I2, I3, I3, I3] = -1/189*(G^2*w1^4*w2^7*avec[i5]*eps3[i1, i4, i5]*I2[w2][i0, i1]*I3[w1][i2, i3, i4]*I3[w3][i0, i2, i3]) + 
 (2*G^2*w1^4*w2^7*avec[i3]*eps3[i1, i4, i5]*I2[w2][i0, i1]*I3[w1][i2, i3, i4]*I3[w3][i0, i2, i5])/567;

energyFluxResidue[I2, I3, J2, I2] = 0;

energyFluxResidue[I2, I3, J2, I3] = 0;

energyFluxResidue[I2, I3, J2, J2] = 0;

angularMomentumFluxResidue[I2, I3, J2, I2] = ((8*I)/189)*G^2*w1^3*w2^7*avec[i3]*I2[w1][i0, i1]*I3[w2][i0, i2, i3]*JT2[w3][i1, i2] - 
 ((8*I)/189)*G^2*w1^3*w2^7*avec[i3]*I2[w1][i0, i1]*I3[w2][i0, i1, i2]*JT2[w3][i2, i3] + 
 ((4*I)/189)*G^2*w1^3*w2^7*avec[i1]*I2[w1][i0, i1]*I3[w2][i0, i2, i3]*JT2[w3][i2, i3];

angularMomentumFluxResidue[I2, I3, J2, I3] = ((4*I)/315)*G^2*w1^4*w2^6*avec[i3]*I2[w2][i0, i1]*I3[w1][i0, i1, i2]*JT2[w3][i2, i3] - 
 ((4*I)/315)*G^2*w1^4*w2^6*avec[i1]*I2[w2][i0, i1]*I3[w1][i0, i2, i3]*JT2[w3][i2, i3];

angularMomentumFluxResidue[I2, I3, J2, J2] = 0;

energyFluxResidue[I2, J2, J2, I2] = 0;

energyFluxResidue[I2, J2, J2, J2] = 0;

angularMomentumFluxResidue[I2, J2, J2, I2] = (64*G^2*w1^3*w2^6*avec[i4]*eps3[i1, i3, i4]*I2[w1][i0, i1]*JT2[w2][i2, i3]*JT2[w3][i0, i2])/315 - 
 (32*G^2*w1^3*w2^6*avec[i0]*eps3[i1, i3, i4]*I2[w1][i0, i1]*JT2[w2][i2, i3]*JT2[w3][i2, i4])/315;

angularMomentumFluxResidue[I2, J2, J2, J2] = 0;



==> anc/6pn_scattering_angles.m <==
(*
=====================================================================
Far-Zone Gravitational Interactions at the Sixth Post-Newtonian Order
Author: Giacomo Brunello

This ancillary file contains the scattering-angle results of Sec. VI and the sector contributions of App. D.
We write chi/2 = Sum_n chi_j^(n)/j^n, with j = J/(G M^2 nu), Gamma_cm = E/M (Gammacm below) and pinf = p_infinity.
All coefficients refer to chi-tilde^(n) = Gamma_cm^(n-1) chi_j^(n).
tot denotes the retarded angle at fixed incoming energy and angular momentum.
local and gamma3 denote the conservative angle in the local prescription of Porto and Riva and in the gamma-3
prescription of Driesse et al.  At 4PM the two coincide; both are given through 5PM only.

Sector contributions to the two-radiation part (Table III), as explicit expressions in nu, pinf and Pi:

  sectorAngle4PM[Q1, Q2, Q3, tot | local]            5PN term (nu^2 pinf^6) and 6PN terms (nu^2 pinf^8, nu^3 pinf^8)
  sectorAngle5PM[Q1, Q2, Q3, tot | local | gamma3]   5PN term (nu^2 pinf^5) and 6PN terms (nu^2 pinf^7, nu^3 pinf^7)
  sectorAngle6PM[Q1, Q2, Q3, tot]                    5PN term (nu^2 pinf^4) and 6PN terms (nu^2 pinf^6, nu^3 pinf^6)
  memoryLike5PM[Q1, Q2, Q3, gamma3]                  as sectorAngle5PM

Sectors are labelled as in the paper; RR2 is the iterated radiation reaction (RR^2 and RR-RR),
E2 the quadratic-curvature coupling and total the sum of the sectors.
The rows {L,I2,I2} and {I2,I2,I2} include their 5PN terms and 1PN corrections.
At 6PM, the tot row of RR2 also includes the term quadratic in the first-order radiation-reaction change of velocity.
memoryLike5PM is the memory-like part of the conservative 5PM angle in the gamma-3 prescription, sector by sector;
the local prescription reverses its sign and the tail-like part is common to both.

Angles (potential region and conservative tail included where stated):

  angle4PM["2R", tot | local]        two-radiation part through 6PN (Secs. VI A, VI C)
  angle4PM["2R", "tot-local"]        their difference at 6PN (Sec. VI C)
  angle4PM["T", local]               conservative tail, nu^2 and nu^3 at 6PN (Sec. VI D)
  angle4PM["pot", local]             potential region, nu^2 and nu^3 at 6PN (Sec. VI D)
  angle4PM["pot+T", local]           potential region plus tail, nu^1 at 6PN (Sec. VI D)
  angle4PM["total", tot]             total angle at 6PN without the test-body term (Sec. VI B)
  angle5PM["2R", tot | local | gamma3]   two-radiation part, nu^2 and nu^3 through 6PN (Secs. VI A, VI C)
  angle5PM["T-like", local]          tail-like part of the conservative two-radiation angle (Sec. VI C)
  angle5PM["M-like", gamma3]         memory-like part in the gamma-3 prescription (Sec. VI C)
  angle5PM["T", "diss"]              dissipative tail at 4PN, 5PN and 6PN (Sec. VI B)
  angle5PM["pot+T", local]           potential region plus conservative tail, nu^2 and nu^3 (Sec. VI D)
  angle5PM["total", tot]             total angle, nu^2 and nu^3 through 6PN (Sec. VI B)
  angle5PM["total", local | gamma3]  conservative angle, nu^2 and nu^3 through 6PN (Sec. VI D)
  angle6PM["2R", tot]                two-radiation part through 6PN (Sec. VI A)

  tailLoss4PM["E"], tailLoss4PM["J"]  radiated energy and angular momentum of the tail at O(G^4) through 6PN (Sec. VI B)

For questions regarding the paper or this file, please contact the
author.
=====================================================================
*)

sectorAngle4PM[L, I3, I3, tot] = (43641*Pi*nu^2*pinf^8)/17920 - (43641*Pi*nu^3*pinf^8)/4480;

sectorAngle4PM[L, I3, I3, local] = (130923*Pi*nu^2*pinf^8)/89600 - (130923*Pi*nu^3*pinf^8)/22400;

sectorAngle4PM[L, J2, J2, tot] = (15*Pi*nu^2*pinf^8)/128 - (15*Pi*nu^3*pinf^8)/32;

sectorAngle4PM[L, J2, J2, local] = (9*Pi*nu^2*pinf^8)/128 - (9*Pi*nu^3*pinf^8)/32;

sectorAngle4PM[L, I2, J3, tot] = -(331*Pi*nu^2*pinf^8)/448 + (993*Pi*nu^3*pinf^8)/448;

sectorAngle4PM[L, I2, J3, local] = -(993*Pi*nu^2*pinf^8)/2240 + (2979*Pi*nu^3*pinf^8)/2240;

sectorAngle4PM[L, I3, J2, tot] = (123*Pi*nu^2*pinf^8)/2240 - (123*Pi*nu^3*pinf^8)/560;

sectorAngle4PM[L, I3, J2, local] = (369*Pi*nu^2*pinf^8)/11200 - (369*Pi*nu^3*pinf^8)/2800;

sectorAngle4PM[I2, I2, I4, tot] = -(14211289*Pi*nu^2*pinf^8)/2822400 + (14211289*Pi*nu^3*pinf^8)/940800;

sectorAngle4PM[I2, I2, I4, local] = -(8771617*Pi*nu^2*pinf^8)/2822400 + (8771617*Pi*nu^3*pinf^8)/940800;

sectorAngle4PM[I2, I3, I3, tot] = -(391397*Pi*nu^2*pinf^8)/115200 + (391397*Pi*nu^3*pinf^8)/28800;

sectorAngle4PM[I2, I3, I3, local] = -(216289*Pi*nu^2*pinf^8)/161280 + (216289*Pi*nu^3*pinf^8)/40320;

sectorAngle4PM[I2, J2, J2, tot] = -(739*Pi*nu^2*pinf^8)/640 + (739*Pi*nu^3*pinf^8)/160;

sectorAngle4PM[I2, J2, J2, local] = -(387*Pi*nu^2*pinf^8)/896 + (387*Pi*nu^3*pinf^8)/224;

sectorAngle4PM[I2, I2, J3, tot] = -(224803*Pi*nu^2*pinf^8)/67200 + (224803*Pi*nu^3*pinf^8)/22400;

sectorAngle4PM[I2, I2, J3, local] = -(30099*Pi*nu^2*pinf^8)/22400 + (90297*Pi*nu^3*pinf^8)/22400;

sectorAngle4PM[I2, I3, J2, tot] = -(236981*Pi*nu^2*pinf^8)/67200 + (236981*Pi*nu^3*pinf^8)/16800;

sectorAngle4PM[I2, I3, J2, local] = -(31603*Pi*nu^2*pinf^8)/22400 + (31603*Pi*nu^3*pinf^8)/5600;

sectorAngle4PM[L, I2, I2, tot] = (23*Pi*nu^2*pinf^6)/16 - (1615*Pi*nu^2*pinf^8)/896 + (2265*Pi*nu^3*pinf^8)/448;

sectorAngle4PM[L, I2, I2, local] = (69*Pi*nu^2*pinf^6)/80 - (969*Pi*nu^2*pinf^8)/896 + (1359*Pi*nu^3*pinf^8)/448;

sectorAngle4PM[I2, I2, I2, tot] = -(529*Pi*nu^2*pinf^6)/280 - (295459*Pi*nu^2*pinf^8)/94080 - (7033*Pi*nu^3*pinf^8)/6272;

sectorAngle4PM[I2, I2, I2, local] = -(477*Pi*nu^2*pinf^6)/560 - (1101*Pi*nu^2*pinf^8)/980 - (19863*Pi*nu^3*pinf^8)/31360;

sectorAngle4PM[RR2, tot] = (211*Pi*nu^2*pinf^6)/20 + (7939*Pi*nu^2*pinf^8)/560 - (23577*Pi*nu^3*pinf^8)/350;

sectorAngle4PM[RR2, local] = (159*Pi*nu^2*pinf^6)/25 + (6561*Pi*nu^2*pinf^8)/1400 - (7407*Pi*nu^3*pinf^8)/280;

sectorAngle4PM[E2, tot] = -(9987*Pi*nu^2*pinf^8)/2800 + (29961*Pi*nu^3*pinf^8)/2800;

sectorAngle4PM[E2, local] = -(117*Pi*nu^2*pinf^8)/112 + (351*Pi*nu^3*pinf^8)/112;

sectorAngle4PM[total, tot] = (1131*Pi*nu^2*pinf^6)/112 - (256999*Pi*nu^2*pinf^8)/28800 - (200729*Pi*nu^3*pinf^8)/57600;

sectorAngle4PM[total, local] = (8919*Pi*nu^2*pinf^6)/1400 - (1023607*Pi*nu^2*pinf^8)/201600 + (559*Pi*nu^3*pinf^8)/2304;

sectorAngle5PM[L, I3, I3, tot] = (14656*nu^2*pinf^7)/175 - (58624*nu^3*pinf^7)/175;

sectorAngle5PM[L, I3, I3, local] = (29312*nu^2*pinf^7)/525 - (117248*nu^3*pinf^7)/525;

sectorAngle5PM[L, I3, I3, gamma3] = (29312*nu^2*pinf^7)/525 - (117248*nu^3*pinf^7)/525;

sectorAngle5PM[L, J2, J2, tot] = (256*nu^2*pinf^7)/75 - (1024*nu^3*pinf^7)/75;

sectorAngle5PM[L, J2, J2, local] = (512*nu^2*pinf^7)/225 - (2048*nu^3*pinf^7)/225;

sectorAngle5PM[L, J2, J2, gamma3] = (512*nu^2*pinf^7)/225 - (2048*nu^3*pinf^7)/225;

sectorAngle5PM[L, I2, J3, tot] = -(36992*nu^2*pinf^7)/1575 + (36992*nu^3*pinf^7)/525;

sectorAngle5PM[L, I2, J3, local] = -(73984*nu^2*pinf^7)/4725 + (73984*nu^3*pinf^7)/1575;

sectorAngle5PM[L, I2, J3, gamma3] = -(73984*nu^2*pinf^7)/4725 + (73984*nu^3*pinf^7)/1575;

sectorAngle5PM[L, I3, J2, tot] = (256*nu^2*pinf^7)/175 - (1024*nu^3*pinf^7)/175;

sectorAngle5PM[L, I3, J2, local] = (512*nu^2*pinf^7)/525 - (2048*nu^3*pinf^7)/525;

sectorAngle5PM[L, I3, J2, gamma3] = (512*nu^2*pinf^7)/525 - (2048*nu^3*pinf^7)/525;

sectorAngle5PM[I2, I2, I4, tot] = -(7788224*nu^2*pinf^7)/42875 + (23364672*nu^3*pinf^7)/42875;

sectorAngle5PM[I2, I2, I4, local] = -(1136512*nu^2*pinf^7)/8575 + (3409536*nu^3*pinf^7)/8575;

sectorAngle5PM[I2, I2, I4, gamma3] = -(516224*nu^2*pinf^7)/5145 + (516224*nu^3*pinf^7)/1715;

sectorAngle5PM[I2, I3, I3, tot] = -(8075584*nu^2*pinf^7)/70875 + (32302336*nu^3*pinf^7)/70875;

sectorAngle5PM[I2, I3, I3, local] = -(235904*nu^2*pinf^7)/4725 + (943616*nu^3*pinf^7)/4725;

sectorAngle5PM[I2, I3, I3, gamma3] = -(341888*nu^2*pinf^7)/4725 + (1367552*nu^3*pinf^7)/4725;

sectorAngle5PM[I2, J2, J2, tot] = -(3338752*nu^2*pinf^7)/99225 + (13355008*nu^3*pinf^7)/99225;

sectorAngle5PM[I2, J2, J2, local] = -(151808*nu^2*pinf^7)/11025 + (607232*nu^3*pinf^7)/11025;

sectorAngle5PM[I2, J2, J2, gamma3] = -(2185472*nu^2*pinf^7)/99225 + (8741888*nu^3*pinf^7)/99225;

sectorAngle5PM[I2, I2, J3, tot] = -(17017856*nu^2*pinf^7)/165375 + (17017856*nu^3*pinf^7)/55125;

sectorAngle5PM[I2, I2, J3, local] = -(7654912*nu^2*pinf^7)/165375 + (7654912*nu^3*pinf^7)/55125;

sectorAngle5PM[I2, I2, J3, gamma3] = -(9580544*nu^2*pinf^7)/165375 + (9580544*nu^3*pinf^7)/55125;

sectorAngle5PM[I2, I3, J2, tot] = -(1098688*nu^2*pinf^7)/11025 + (4394752*nu^3*pinf^7)/11025;

sectorAngle5PM[I2, I3, J2, local] = -(457984*nu^2*pinf^7)/11025 + (1831936*nu^3*pinf^7)/11025;

sectorAngle5PM[I2, I3, J2, gamma3] = -(7518976*nu^2*pinf^7)/99225 + (30075904*nu^3*pinf^7)/99225;

sectorAngle5PM[L, I2, I2, tot] = (544*nu^2*pinf^5)/15 - (86848*nu^2*pinf^7)/1575 + (31232*nu^3*pinf^7)/175;

sectorAngle5PM[L, I2, I2, local] = (1088*nu^2*pinf^5)/45 - (173696*nu^2*pinf^7)/4725 + (62464*nu^3*pinf^7)/525;

sectorAngle5PM[L, I2, I2, gamma3] = (1088*nu^2*pinf^5)/45 - (173696*nu^2*pinf^7)/4725 + (62464*nu^3*pinf^7)/525;

sectorAngle5PM[I2, I2, I2, tot] = -(15136*nu^2*pinf^5)/315 - (10618624*nu^2*pinf^7)/231525 - (18054464*nu^3*pinf^7)/231525;

sectorAngle5PM[I2, I2, I2, local] = -(3008*nu^2*pinf^5)/135 - (4580288*nu^2*pinf^7)/231525 - (2455552*nu^3*pinf^7)/77175;

sectorAngle5PM[I2, I2, I2, gamma3] = -(5056*nu^2*pinf^5)/135 - (11071936*nu^2*pinf^7)/231525 - (22129664*nu^3*pinf^7)/231525;

sectorAngle5PM[RR2, tot] = (257024*nu^2*pinf^5)/945 + (1331968*nu^2*pinf^7)/4725 - (329821952*nu^3*pinf^7)/165375;

sectorAngle5PM[RR2, local] = (45824*nu^2*pinf^5)/225 - (134912*nu^2*pinf^7)/33075 - (149844736*nu^3*pinf^7)/165375;

sectorAngle5PM[RR2, gamma3] = (11008*nu^2*pinf^5)/75 + (7871744*nu^2*pinf^7)/18375 - (6878976*nu^3*pinf^7)/6125;

sectorAngle5PM[E2, tot] = -(604928*nu^2*pinf^7)/6125 + (1814784*nu^3*pinf^7)/6125;

sectorAngle5PM[E2, local] = -(8448*nu^2*pinf^7)/245 + (25344*nu^3*pinf^7)/245;

sectorAngle5PM[E2, gamma3] = -(76032*nu^2*pinf^7)/1225 + (228096*nu^3*pinf^7)/1225;

sectorAngle5PM[total, tot] = (245888*nu^2*pinf^5)/945 - (63591872*nu^2*pinf^7)/165375 - (4096*nu^3*pinf^7)/105;

sectorAngle5PM[total, local] = (138752*nu^2*pinf^5)/675 - (55523392*nu^2*pinf^7)/165375 + (82816*nu^3*pinf^7)/1575;

sectorAngle5PM[total, gamma3] = (90112*nu^2*pinf^5)/675 - (538688*nu^2*pinf^7)/165375 + (82816*nu^3*pinf^7)/1575;

sectorAngle6PM[L, I3, I3, tot] = (266099*Pi*nu^2*pinf^6)/1920 - (266099*Pi*nu^3*pinf^6)/480;

sectorAngle6PM[L, J2, J2, tot] = (1421*Pi*nu^2*pinf^6)/288 - (1421*Pi*nu^3*pinf^6)/72;

sectorAngle6PM[L, I2, J3, tot] = -(5273*Pi*nu^2*pinf^6)/144 + (5273*Pi*nu^3*pinf^6)/48;

sectorAngle6PM[L, I3, J2, tot] = (1411*Pi*nu^2*pinf^6)/720 - (1411*Pi*nu^3*pinf^6)/180;

sectorAngle6PM[I2, I2, I4, tot] = -(327569131*Pi*nu^2*pinf^6)/1058400 + (327569131*Pi*nu^3*pinf^6)/352800;

sectorAngle6PM[I2, I3, I3, tot] = -(112019153*Pi*nu^2*pinf^6)/604800 + (112019153*Pi*nu^3*pinf^6)/151200;

sectorAngle6PM[I2, J2, J2, tot] = -(293701*Pi*nu^2*pinf^6)/6048 + (293701*Pi*nu^3*pinf^6)/1512;

sectorAngle6PM[I2, I2, J3, tot] = -(3132257*Pi*nu^2*pinf^6)/20160 + (3132257*Pi*nu^3*pinf^6)/6720;

sectorAngle6PM[I2, I3, J2, tot] = -(706607*Pi*nu^2*pinf^6)/5040 + (706607*Pi*nu^3*pinf^6)/1260;

sectorAngle6PM[L, I2, I2, tot] = (707*Pi*nu^2*pinf^4)/16 - (19283*Pi*nu^2*pinf^6)/288 + (28103*Pi*nu^3*pinf^6)/96;

sectorAngle6PM[I2, I2, I2, tot] = -(14891*Pi*nu^2*pinf^4)/252 - (1391527*Pi*nu^2*pinf^6)/47040 - (1913027*Pi*nu^3*pinf^6)/11760;

sectorAngle6PM[RR2, tot] = (630803*Pi*nu^2*pinf^4)/1800 + (1387993*Pi*nu^2*pinf^6)/3600 - (25108879*Pi*nu^3*pinf^6)/8400;

sectorAngle6PM[E2, tot] = -(288941*Pi*nu^2*pinf^6)/2100 + (288941*Pi*nu^3*pinf^6)/700;

sectorAngle6PM[total, tot] = (8455667*Pi*nu^2*pinf^4)/25200 - (43738223*Pi*nu^2*pinf^6)/75600 - (312469*Pi*nu^3*pinf^6)/11200;

memoryLike5PM[I2, I2, I2, gamma3] = -(1024*nu^2*pinf^5)/135 - (3245824*nu^2*pinf^7)/231525 - (7381504*nu^3*pinf^7)/231525;

memoryLike5PM[I2, I2, I4, gamma3] = (414208*nu^2*pinf^7)/25725 - (414208*nu^3*pinf^7)/8575;

memoryLike5PM[I2, I3, I3, gamma3] = -(5888*nu^2*pinf^7)/525 + (23552*nu^3*pinf^7)/525;

memoryLike5PM[I2, J2, J2, gamma3] = -(16384*nu^2*pinf^7)/3969 + (65536*nu^3*pinf^7)/3969;

memoryLike5PM[I2, I2, J3, gamma3] = -(962816*nu^2*pinf^7)/165375 + (962816*nu^3*pinf^7)/55125;

memoryLike5PM[I2, I3, J2, gamma3] = -(339712*nu^2*pinf^7)/19845 + (1358848*nu^3*pinf^7)/19845;

memoryLike5PM[RR2, gamma3] = -(256*nu^2*pinf^5)/9 + (35760128*nu^2*pinf^7)/165375 - (17943808*nu^3*pinf^7)/165375;

memoryLike5PM[E2, gamma3] = -(16896*nu^2*pinf^7)/1225 + (50688*nu^3*pinf^7)/1225;

memoryLike5PM[total, gamma3] = -(4864*nu^2*pinf^5)/135 + (27492352*nu^2*pinf^7)/165375;

angle4PM["2R", tot] = (1131*Pi*nu^2*pinf^6)/112 - Pi*pinf^8*((256999*nu^2)/28800 + (200729*nu^3)/57600);

angle4PM["2R", local] = (8919*Pi*nu^2*pinf^6)/1400 - Pi*nu^2*pinf^8*(1023607/201600 - (559*nu)/2304);

angle4PM["2R", "tot-local"] = -(Pi*nu^2*pinf^8*(43077/11200 + (1491*nu)/400));

angle4PM["T", local] = Pi*pinf^8*((1627687*nu^2)/201600 - (45419*nu^3)/11520);

angle4PM["pot", local] = -(Pi*nu^2*pinf^8*(839/280 - (37*nu)/10));

angle4PM["pot+T", local] = Pi*nu*pinf^8*((29201523*Pi^2)/33554432 - 5824797/627200 - (27953*Log[pinf/2])/3360);

angle4PM["total", tot] = Pi*nu*pinf^8*((29201523*Pi^2)/33554432 - 5824797/627200 - (27953*Log[pinf/2])/3360 - (43077*nu)/11200 -
    (1491*nu^2)/400);

angle5PM["2R", tot] = nu^2*pinf^5*(245888/945 - (63591872*pinf^2)/165375) - (4096*nu^3*pinf^7)/105;

angle5PM["2R", local] = nu^2*pinf^5*(138752/675 - (55523392*pinf^2)/165375) + (82816*nu^3*pinf^7)/1575;

angle5PM["2R", gamma3] = nu^2*pinf^5*(90112/675 - (538688*pinf^2)/165375) + (82816*nu^3*pinf^7)/1575;

angle5PM["T-like", local] = nu^2*pinf^5*(38144/225 - (622912*pinf^2)/3675) + (82816*nu^3*pinf^7)/1575;

angle5PM["M-like", gamma3] = nu^2*pinf^5*(-4864/135 + (27492352*pinf^2)/165375);

angle5PM["T", "diss"] = nu*pinf^3*(3584/45 + (2496*pinf^2)/35 + (37664*pinf^4)/1575) - nu^2*pinf^5*(1216/21 +
    (168128*pinf^2)/1575) + (128*nu^3*pinf^7)/3;

angle5PM["pot+T", local] = nu^2*pinf^5*(217866437/151200 - (224057*Pi^2)/1440 + (1408*Log[2*pinf])/45 +
    pinf^2*(66871979399/21168000 - (6230951*Pi^2)/20160 - (6944*Log[2*pinf])/225 - (82816*nu)/1575));

angle5PM["total", tot] = nu^2*pinf^5*(35493331/21600 - (224057*Pi^2)/1440 +
    (1408*Log[2*pinf])/45) + nu^2*pinf^7*(56472579463/21168000 - (6230951*Pi^2)/20160 - (6944*Log[2*pinf])/225) - (11008*nu^3*pinf^7)/225;

angle5PM["total", local] = nu^2*pinf^5*(1844051/1120 - (224057*Pi^2)/1440 + (1408*Log[2*pinf])/45 + pinf^2*(19921661741/7056000 -
    (6230951*Pi^2)/20160 - (6944*Log[2*pinf])/225));

angle5PM["total", gamma3] = nu^2*pinf^5*(9522061/6048 - (224057*Pi^2)/1440 + (1408*Log[2*pinf])/45 + pinf^2*(13360605467/4233600 -
    (6230951*Pi^2)/20160 - (6944*Log[2*pinf])/225));

angle6PM["2R", tot] = Pi*nu^2*pinf^4*(8455667/25200 - (43738223*pinf^2)/75600) - (312469*Pi*nu^3*pinf^6)/11200;

tailLoss4PM["E"] = (M*nu^2*pinf^6*(3136/45 + (1216/105 - (704*nu)/45)*pinf^2 + (117248/1575 - (1808*nu)/225)*pinf^4))/(j^4*Gammacm^5);

tailLoss4PM["J"] = (G*M^2*nu^2*pinf^4*(448/5 + ((17760 - 31552*nu)*pinf^2)/315 + ((-13736 - 9008*nu +
    26880*nu^2)*pinf^4)/315))/(j^3*Gammacm^4);


==> anc/6pn_tail_dimreg.m <==
(*
=====================================================================
Far-Zone Gravitational Interactions at the Sixth Post-Newtonian Order
Author: Giacomo Brunello

Tail in dimensional regularisation, d = 3 - 2 eps (Sec. VI and App. C).

  momentDdim[Q]        binary moments: I2 through 2PN and O(G^2), I3 and J2 through 1PN and O(G), I4 and J3 Newtonian
  alphaStaticDdim      coefficient alpha_d of the static O(G^2) quadrupole of App. C
  accelerationDdim     2PN relative acceleration through O(G^2), {A, B} with a = A n + B v
  tailAction[4, Q]     conservative tail action S/mu of {M,Q,Q} at O(G^4) on the straight line b + v t
  tailAngle[n, Q]      contribution of {M,Q,Q} to Gamma_cm^(n-1) chi_j^(n), n = 4, 5
  tailAngle[n, total]  sum over the five sectors

Moments: x[i], v[i], r, v2 = v.v, xv = x.v, m1, m2, G, c = 1, free indices ii1, ii2, ...;
current moments are J^{a|L} with ii1 = a; kappad = Gamma[d/2 - 1]/Pi^(d/2 - 1).
Acceleration and action: G = M = 1, mu = nu, nv = xv/r, expanded through O(eps);
G is continued as G mu0^(2 eps), with Log[mu0] = -Log[r0] - Log[2 Sqrt[Pi]] - EulerGamma/2.
Angles: chi/2 = Sum_n chi_j^(n)/j^n, j = J/(G M^2 nu), pinf = p_infinity; K[l], KJ[l] are symbolic for n = 4
and inserted for n = 5: K[2] = 41/30, K[3] = 82/35, K[4] = 1819/630, KJ[2] = 49/20, KJ[3] = 22/7.

For questions regarding the paper or this file, please contact the
author.
=====================================================================
*)


alphaStaticDdim = -1/12*(120960 - 80544*d + 2384*d^2 + 8728*d^3 - 2332*d^4 + 232*d^5 - 4*d^6 + d^7 - 76032*nu + 17664*d*nu + 
   43568*d^2*nu - 31376*d^3*nu + 8304*d^4*nu - 904*d^5*nu + 85*d^6*nu - 9*d^7*nu - 205056*nu^2 + 
   289344*d*nu^2 - 152832*d^2*nu^2 + 38976*d^3*nu^2 - 5736*d^4*nu^2 + 672*d^5*nu^2 - 66*d^6*nu^2 + 
   3*d^7*nu^2)/((-6 + d)*(-4 + d)*(-2 + d)^2*(4 + d)*(6 + d));

momentDdim[I2] = ((1536*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 4352*d*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    4992*d^2*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 2496*d^3*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    384*d^5*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 48*d^6*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    16*d^7*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 3072*d*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    1888*d^2*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 3520*d^3*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    2120*d^4*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 488*d^5*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    232*d^6*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 40*d^7*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    1536*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 + 6016*d*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    5952*d^2*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 - 6768*d^3*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    4896*d^4*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 + 828*d^5*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    480*d^6*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 - 76*d^7*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    1536*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 6016*d*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    5952*d^2*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 6768*d^3*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    4896*d^4*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 828*d^5*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    480*d^6*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 76*d^7*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    3072*d*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 1888*d^2*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    3520*d^3*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 2120*d^4*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    488*d^5*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 232*d^6*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    40*d^7*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 1536*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    4352*d*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 + 4992*d^2*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    2496*d^3*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 + 384*d^5*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    48*d^6*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 - 16*d^7*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    576*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] + 336*d*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] + 
    720*d^2*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] - 360*d^3*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] - 
    150*d^4*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] + 24*d^5*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] + 
    6*d^6*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] - 576*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 
    336*d*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 720*d^2*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
    360*d^3*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 150*d^4*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 
    24*d^5*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 6*d^6*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
    576*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 336*d*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
    720*d^2*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 360*d^3*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 
    150*d^4*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 24*d^5*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
    6*d^6*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 576*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] + 
    336*d*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] + 720*d^2*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] - 
    360*d^3*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] - 150*d^4*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] + 
    24*d^5*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] + 6*d^6*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] - 
    288*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 120*d*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    492*d^2*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 258*d^3*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    87*d^4*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 18*d^5*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    3*d^6*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 1440*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    792*d*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 1932*d^2*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    978*d^3*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 387*d^4*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    66*d^5*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 15*d^6*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    2592*m1^3*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 1464*d*m1^3*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    3372*d^2*m1^3*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 1698*d^3*m1^3*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    687*d^4*m1^3*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 114*d^5*m1^3*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    27*d^6*m1^3*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 1440*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    792*d*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 1932*d^2*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    978*d^3*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 387*d^4*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    66*d^5*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 15*d^6*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    288*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] + 120*d*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    492*d^2*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] - 258*d^3*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    87*d^4*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] + 18*d^5*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    3*d^6*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] - 576*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] + 
    528*d*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] + 240*d^2*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] - 
    180*d^3*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] - 24*d^4*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] + 
    12*d^5*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] + 576*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] - 
    528*d*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] - 240*d^2*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 
    180*d^3*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 24*d^4*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] - 
    12*d^5*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] - 576*m1^3*m2^3*Pi*r^d*xv^2*Gamma[d/2] + 
    528*d*m1^3*m2^3*Pi*r^d*xv^2*Gamma[d/2] + 240*d^2*m1^3*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 
    180*d^3*m1^3*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 24*d^4*m1^3*m2^3*Pi*r^d*xv^2*Gamma[d/2] + 
    12*d^5*m1^3*m2^3*Pi*r^d*xv^2*Gamma[d/2] + 576*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] - 
    528*d*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] - 240*d^2*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 
    180*d^3*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 24*d^4*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] - 
    12*d^5*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] - 576*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] + 
    528*d*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] + 240*d^2*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] - 
    180*d^3*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] - 24*d^4*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] + 
    12*d^5*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] - 768*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    192*d*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 3168*d^2*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    2112*d^3*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 240*d^4*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    144*d^5*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 4608*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    1536*d*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 5280*d^2*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    1920*d^3*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 960*d^4*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    132*d^5*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 36*d^6*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    4608*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] - 384*d*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    4800*d^2*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] + 960*d^3*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    720*d^4*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] - 72*d^5*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    24*d^6*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] + 4608*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    384*d*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 4800*d^2*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    960*d^3*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 720*d^4*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    72*d^5*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 24*d^6*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    4608*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 1536*d*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    5280*d^2*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 1920*d^3*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    960*d^4*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 132*d^5*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    36*d^6*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 768*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    192*d*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] + 3168*d^2*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    2112*d^3*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] - 240*d^4*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    144*d^5*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2])*v[ii1]*v[ii2])/(6*(-4 + d)*(-2 + d)*(-1 + d)*d*(1 + d)*(4 + d)*
   (6 + d)*(m1 + m2)^5*Pi*r^d*Gamma[d/2]) + 
 ((-1536*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 4928*d*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
    5328*d^2*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 1848*d^3*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    372*d^4*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 306*d^5*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    12*d^6*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 10*d^7*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
    192*d*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 80*d^2*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    304*d^3*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 76*d^4*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
    116*d^5*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 4*d^6*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    4*d^7*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 384*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
    928*d*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 1008*d^2*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    1056*d^3*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 684*d^4*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
    138*d^5*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 60*d^6*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    10*d^7*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 384*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
    928*d*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 1008*d^2*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    1056*d^3*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 684*d^4*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
    138*d^5*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 60*d^6*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    10*d^7*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 192*d*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
    80*d^2*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 304*d^3*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    76*d^4*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 116*d^5*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    4*d^6*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 4*d^7*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
    1536*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 4928*d*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
    5328*d^2*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 1848*d^3*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    372*d^4*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 306*d^5*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    12*d^6*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 10*d^7*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
    72*d*m1^5*m2*Pi*r^d*xv*Gamma[d/2] + 12*d^2*m1^5*m2*Pi*r^d*xv*Gamma[d/2] - 
    72*d^3*m1^5*m2*Pi*r^d*xv*Gamma[d/2] - 12*d^4*m1^5*m2*Pi*r^d*xv*Gamma[d/2] + 
    72*d*m1^4*m2^2*Pi*r^d*xv*Gamma[d/2] + 12*d^2*m1^4*m2^2*Pi*r^d*xv*Gamma[d/2] - 
    72*d^3*m1^4*m2^2*Pi*r^d*xv*Gamma[d/2] - 12*d^4*m1^4*m2^2*Pi*r^d*xv*Gamma[d/2] + 
    72*d*m1^2*m2^4*Pi*r^d*xv*Gamma[d/2] + 12*d^2*m1^2*m2^4*Pi*r^d*xv*Gamma[d/2] - 
    72*d^3*m1^2*m2^4*Pi*r^d*xv*Gamma[d/2] - 12*d^4*m1^2*m2^4*Pi*r^d*xv*Gamma[d/2] + 
    72*d*m1*m2^5*Pi*r^d*xv*Gamma[d/2] + 12*d^2*m1*m2^5*Pi*r^d*xv*Gamma[d/2] - 
    72*d^3*m1*m2^5*Pi*r^d*xv*Gamma[d/2] - 12*d^4*m1*m2^5*Pi*r^d*xv*Gamma[d/2] - 
    72*m1^5*m2*Pi*r^d*v2*xv*Gamma[d/2] + 120*d*m1^5*m2*Pi*r^d*v2*xv*Gamma[d/2] + 
    30*d^2*m1^5*m2*Pi*r^d*v2*xv*Gamma[d/2] - 72*d^3*m1^5*m2*Pi*r^d*v2*xv*Gamma[d/2] - 
    6*d^4*m1^5*m2*Pi*r^d*v2*xv*Gamma[d/2] + 72*m1^4*m2^2*Pi*r^d*v2*xv*Gamma[d/2] - 
    264*d*m1^4*m2^2*Pi*r^d*v2*xv*Gamma[d/2] - 54*d^2*m1^4*m2^2*Pi*r^d*v2*xv*Gamma[d/2] + 
    216*d^3*m1^4*m2^2*Pi*r^d*v2*xv*Gamma[d/2] + 30*d^4*m1^4*m2^2*Pi*r^d*v2*xv*Gamma[d/2] - 
    72*m1^3*m2^3*Pi*r^d*v2*xv*Gamma[d/2] + 408*d*m1^3*m2^3*Pi*r^d*v2*xv*Gamma[d/2] + 
    78*d^2*m1^3*m2^3*Pi*r^d*v2*xv*Gamma[d/2] - 360*d^3*m1^3*m2^3*Pi*r^d*v2*xv*Gamma[d/2] - 
    54*d^4*m1^3*m2^3*Pi*r^d*v2*xv*Gamma[d/2] + 72*m1^2*m2^4*Pi*r^d*v2*xv*Gamma[d/2] - 
    264*d*m1^2*m2^4*Pi*r^d*v2*xv*Gamma[d/2] - 54*d^2*m1^2*m2^4*Pi*r^d*v2*xv*Gamma[d/2] + 
    216*d^3*m1^2*m2^4*Pi*r^d*v2*xv*Gamma[d/2] + 30*d^4*m1^2*m2^4*Pi*r^d*v2*xv*Gamma[d/2] - 
    72*m1*m2^5*Pi*r^d*v2*xv*Gamma[d/2] + 120*d*m1*m2^5*Pi*r^d*v2*xv*Gamma[d/2] + 
    30*d^2*m1*m2^5*Pi*r^d*v2*xv*Gamma[d/2] - 72*d^3*m1*m2^5*Pi*r^d*v2*xv*Gamma[d/2] - 
    6*d^4*m1*m2^5*Pi*r^d*v2*xv*Gamma[d/2] - 1536*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
    4512*d*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 3672*d^2*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
    324*d^3*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 438*d^4*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
    117*d^5*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 15*d^6*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
    1152*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 672*d*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
    1440*d^2*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 720*d^3*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
    300*d^4*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 48*d^5*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
    12*d^6*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 576*G*m1^4*m2^3*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
    192*d*G*m1^4*m2^3*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 912*d^2*G*m1^4*m2^3*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
    168*d^4*G*m1^4*m2^3*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 24*d^5*G*m1^4*m2^3*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
    576*G*m1^3*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 192*d*G*m1^3*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
    912*d^2*G*m1^3*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 168*d^4*G*m1^3*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
    24*d^5*G*m1^3*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 1152*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
    672*d*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 1440*d^2*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
    720*d^3*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 300*d^4*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
    48*d^5*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 12*d^6*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
    1536*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 4512*d*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
    3672*d^2*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 324*d^3*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
    438*d^4*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 117*d^5*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
    15*d^6*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2])*v[ii1]*x[ii2])/(6*(-2 + d)*(-1 + d)*d*(1 + d)*(4 + d)*(6 + d)*
   (m1 + m2)^5*Pi*r^d*Gamma[d/2]) + 
 x[ii1]*(((-1536*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 4928*d*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      5328*d^2*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 1848*d^3*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      372*d^4*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 306*d^5*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      12*d^6*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 10*d^7*G*m1^6*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      192*d*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 80*d^2*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      304*d^3*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 76*d^4*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      116*d^5*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 4*d^6*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      4*d^7*G*m1^5*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 384*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      928*d*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 1008*d^2*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      1056*d^3*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 684*d^4*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      138*d^5*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 60*d^6*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      10*d^7*G*m1^4*m2^3*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 384*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      928*d*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 1008*d^2*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      1056*d^3*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 684*d^4*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      138*d^5*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 60*d^6*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      10*d^7*G*m1^3*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 192*d*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      80*d^2*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 304*d^3*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      76*d^4*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 116*d^5*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      4*d^6*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 4*d^7*G*m1^2*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      1536*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 4928*d*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      5328*d^2*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 1848*d^3*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      372*d^4*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 306*d^5*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      12*d^6*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 10*d^7*G*m1*m2^6*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      72*d*m1^5*m2*Pi*r^d*xv*Gamma[d/2] + 12*d^2*m1^5*m2*Pi*r^d*xv*Gamma[d/2] - 
      72*d^3*m1^5*m2*Pi*r^d*xv*Gamma[d/2] - 12*d^4*m1^5*m2*Pi*r^d*xv*Gamma[d/2] + 
      72*d*m1^4*m2^2*Pi*r^d*xv*Gamma[d/2] + 12*d^2*m1^4*m2^2*Pi*r^d*xv*Gamma[d/2] - 
      72*d^3*m1^4*m2^2*Pi*r^d*xv*Gamma[d/2] - 12*d^4*m1^4*m2^2*Pi*r^d*xv*Gamma[d/2] + 
      72*d*m1^2*m2^4*Pi*r^d*xv*Gamma[d/2] + 12*d^2*m1^2*m2^4*Pi*r^d*xv*Gamma[d/2] - 
      72*d^3*m1^2*m2^4*Pi*r^d*xv*Gamma[d/2] - 12*d^4*m1^2*m2^4*Pi*r^d*xv*Gamma[d/2] + 
      72*d*m1*m2^5*Pi*r^d*xv*Gamma[d/2] + 12*d^2*m1*m2^5*Pi*r^d*xv*Gamma[d/2] - 
      72*d^3*m1*m2^5*Pi*r^d*xv*Gamma[d/2] - 12*d^4*m1*m2^5*Pi*r^d*xv*Gamma[d/2] - 
      72*m1^5*m2*Pi*r^d*v2*xv*Gamma[d/2] + 120*d*m1^5*m2*Pi*r^d*v2*xv*Gamma[d/2] + 
      30*d^2*m1^5*m2*Pi*r^d*v2*xv*Gamma[d/2] - 72*d^3*m1^5*m2*Pi*r^d*v2*xv*Gamma[d/2] - 
      6*d^4*m1^5*m2*Pi*r^d*v2*xv*Gamma[d/2] + 72*m1^4*m2^2*Pi*r^d*v2*xv*Gamma[d/2] - 
      264*d*m1^4*m2^2*Pi*r^d*v2*xv*Gamma[d/2] - 54*d^2*m1^4*m2^2*Pi*r^d*v2*xv*Gamma[d/2] + 
      216*d^3*m1^4*m2^2*Pi*r^d*v2*xv*Gamma[d/2] + 30*d^4*m1^4*m2^2*Pi*r^d*v2*xv*Gamma[d/2] - 
      72*m1^3*m2^3*Pi*r^d*v2*xv*Gamma[d/2] + 408*d*m1^3*m2^3*Pi*r^d*v2*xv*Gamma[d/2] + 
      78*d^2*m1^3*m2^3*Pi*r^d*v2*xv*Gamma[d/2] - 360*d^3*m1^3*m2^3*Pi*r^d*v2*xv*Gamma[d/2] - 
      54*d^4*m1^3*m2^3*Pi*r^d*v2*xv*Gamma[d/2] + 72*m1^2*m2^4*Pi*r^d*v2*xv*Gamma[d/2] - 
      264*d*m1^2*m2^4*Pi*r^d*v2*xv*Gamma[d/2] - 54*d^2*m1^2*m2^4*Pi*r^d*v2*xv*Gamma[d/2] + 
      216*d^3*m1^2*m2^4*Pi*r^d*v2*xv*Gamma[d/2] + 30*d^4*m1^2*m2^4*Pi*r^d*v2*xv*Gamma[d/2] - 
      72*m1*m2^5*Pi*r^d*v2*xv*Gamma[d/2] + 120*d*m1*m2^5*Pi*r^d*v2*xv*Gamma[d/2] + 
      30*d^2*m1*m2^5*Pi*r^d*v2*xv*Gamma[d/2] - 72*d^3*m1*m2^5*Pi*r^d*v2*xv*Gamma[d/2] - 
      6*d^4*m1*m2^5*Pi*r^d*v2*xv*Gamma[d/2] - 1536*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      4512*d*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 3672*d^2*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      324*d^3*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 438*d^4*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      117*d^5*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 15*d^6*G*m1^6*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      1152*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 672*d*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      1440*d^2*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 720*d^3*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      300*d^4*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 48*d^5*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      12*d^6*G*m1^5*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 576*G*m1^4*m2^3*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      192*d*G*m1^4*m2^3*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 912*d^2*G*m1^4*m2^3*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      168*d^4*G*m1^4*m2^3*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 24*d^5*G*m1^4*m2^3*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      576*G*m1^3*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 192*d*G*m1^3*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      912*d^2*G*m1^3*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 168*d^4*G*m1^3*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      24*d^5*G*m1^3*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 1152*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      672*d*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 1440*d^2*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      720*d^3*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 300*d^4*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      48*d^5*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 12*d^6*G*m1^2*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      1536*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 4512*d*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      3672*d^2*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 324*d^3*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      438*d^4*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 117*d^5*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      15*d^6*G*m1*m2^6*Pi*r^2*xv*\[Kappa]d*Gamma[d/2])*v[ii2])/(6*(-2 + d)*(-1 + d)*d*(1 + d)*(4 + d)*(6 + d)*
     (m1 + m2)^5*Pi*r^d*Gamma[d/2]) + 
   ((4608*d*G*m1^6*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - 2688*d^2*G*m1^6*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      5184*d^3*G*m1^6*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 2976*d^4*G*m1^6*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      624*d^5*G*m1^6*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - 288*d^6*G*m1^6*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      48*d^7*G*m1^6*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 13824*d*G*m1^5*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      8064*d^2*G*m1^5*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 - 15552*d^3*G*m1^5*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      8928*d^4*G*m1^5*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 1872*d^5*G*m1^5*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      864*d^6*G*m1^5*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 - 144*d^7*G*m1^5*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      18432*d*G*m1^4*m2^3*Pi^(d/2)*r^2*\[Kappa]d^2 - 10752*d^2*G*m1^4*m2^3*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      20736*d^3*G*m1^4*m2^3*Pi^(d/2)*r^2*\[Kappa]d^2 + 11904*d^4*G*m1^4*m2^3*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      2496*d^5*G*m1^4*m2^3*Pi^(d/2)*r^2*\[Kappa]d^2 - 1152*d^6*G*m1^4*m2^3*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      192*d^7*G*m1^4*m2^3*Pi^(d/2)*r^2*\[Kappa]d^2 + 18432*d*G*m1^3*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      10752*d^2*G*m1^3*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 20736*d^3*G*m1^3*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      11904*d^4*G*m1^3*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 + 2496*d^5*G*m1^3*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      1152*d^6*G*m1^3*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 192*d^7*G*m1^3*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      13824*d*G*m1^2*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 8064*d^2*G*m1^2*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      15552*d^3*G*m1^2*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 + 8928*d^4*G*m1^2*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      1872*d^5*G*m1^2*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 864*d^6*G*m1^2*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      144*d^7*G*m1^2*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 + 4608*d*G*m1*m2^6*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      2688*d^2*G*m1*m2^6*Pi^(d/2)*r^2*\[Kappa]d^2 - 5184*d^3*G*m1*m2^6*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      2976*d^4*G*m1*m2^6*Pi^(d/2)*r^2*\[Kappa]d^2 + 624*d^5*G*m1*m2^6*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      288*d^6*G*m1*m2^6*Pi^(d/2)*r^2*\[Kappa]d^2 - 48*d^7*G*m1*m2^6*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      3072*G*m1^6*m2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 11008*d*G*m1^6*m2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      11328*d^2*G*m1^6*m2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 2400*d^3*G*m1^6*m2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 
      1488*d^4*G*m1^6*m2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 456*d^5*G*m1^6*m2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      48*d^6*G*m1^6*m2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 8*d^7*G*m1^6*m2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 
      3072*d*G*m1^5*m2^2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 1600*d^2*G*m1^5*m2^2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      3328*d^3*G*m1^5*m2^2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 1712*d^4*G*m1^5*m2^2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 
      272*d^5*G*m1^5*m2^2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 112*d^6*G*m1^5*m2^2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      16*d^7*G*m1^5*m2^2*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 1536*G*m1^4*m2^3*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 
      17536*d*G*m1^4*m2^3*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 12096*d^2*G*m1^4*m2^3*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      19776*d^3*G*m1^4*m2^3*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 11664*d^4*G*m1^4*m2^3*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 
      2424*d^5*G*m1^4*m2^3*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 1104*d^6*G*m1^4*m2^3*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      184*d^7*G*m1^4*m2^3*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 1536*G*m1^3*m2^4*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 
      17536*d*G*m1^3*m2^4*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 12096*d^2*G*m1^3*m2^4*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      19776*d^3*G*m1^3*m2^4*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 11664*d^4*G*m1^3*m2^4*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 
      2424*d^5*G*m1^3*m2^4*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 1104*d^6*G*m1^3*m2^4*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      184*d^7*G*m1^3*m2^4*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 3072*d*G*m1^2*m2^5*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      1600*d^2*G*m1^2*m2^5*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 3328*d^3*G*m1^2*m2^5*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 
      1712*d^4*G*m1^2*m2^5*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 272*d^5*G*m1^2*m2^5*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      112*d^6*G*m1^2*m2^5*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 16*d^7*G*m1^2*m2^5*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      3072*G*m1*m2^6*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 11008*d*G*m1*m2^6*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      11328*d^2*G*m1*m2^6*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 2400*d^3*G*m1*m2^6*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 
      1488*d^4*G*m1*m2^6*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 456*d^5*G*m1*m2^6*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      48*d^6*G*m1*m2^6*Pi^(d/2)*r^2*v2*\[Kappa]d^2 + 8*d^7*G*m1*m2^6*Pi^(d/2)*r^2*v2*\[Kappa]d^2 - 
      6144*G*m1^6*m2*Pi^(d/2)*xv^2*\[Kappa]d^2 + 20480*d*G*m1^6*m2*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      28672*d^2*G*m1^6*m2*Pi^(d/2)*xv^2*\[Kappa]d^2 + 19968*d^3*G*m1^6*m2*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      4992*d^4*G*m1^6*m2*Pi^(d/2)*xv^2*\[Kappa]d^2 - 1536*d^5*G*m1^6*m2*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      960*d^6*G*m1^6*m2*Pi^(d/2)*xv^2*\[Kappa]d^2 - 32*d^7*G*m1^6*m2*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      32*d^8*G*m1^6*m2*Pi^(d/2)*xv^2*\[Kappa]d^2 - 3072*d*G*m1^5*m2^2*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      1408*d^2*G*m1^5*m2^2*Pi^(d/2)*xv^2*\[Kappa]d^2 + 3968*d^3*G*m1^5*m2^2*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      1792*d^4*G*m1^5*m2^2*Pi^(d/2)*xv^2*\[Kappa]d^2 - 928*d^5*G*m1^5*m2^2*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      392*d^6*G*m1^5*m2^2*Pi^(d/2)*xv^2*\[Kappa]d^2 + 32*d^7*G*m1^5*m2^2*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      8*d^8*G*m1^5*m2^2*Pi^(d/2)*xv^2*\[Kappa]d^2 + 3072*G*m1^4*m2^3*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      1280*d*G*m1^4*m2^3*Pi^(d/2)*xv^2*\[Kappa]d^2 - 9088*d^2*G*m1^4*m2^3*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      768*d^3*G*m1^4*m2^3*Pi^(d/2)*xv^2*\[Kappa]d^2 + 6720*d^4*G*m1^4*m2^3*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      2256*d^5*G*m1^4*m2^3*Pi^(d/2)*xv^2*\[Kappa]d^2 - 744*d^6*G*m1^4*m2^3*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      208*d^7*G*m1^4*m2^3*Pi^(d/2)*xv^2*\[Kappa]d^2 + 40*d^8*G*m1^4*m2^3*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      3072*G*m1^3*m2^4*Pi^(d/2)*xv^2*\[Kappa]d^2 + 1280*d*G*m1^3*m2^4*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      9088*d^2*G*m1^3*m2^4*Pi^(d/2)*xv^2*\[Kappa]d^2 + 768*d^3*G*m1^3*m2^4*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      6720*d^4*G*m1^3*m2^4*Pi^(d/2)*xv^2*\[Kappa]d^2 - 2256*d^5*G*m1^3*m2^4*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      744*d^6*G*m1^3*m2^4*Pi^(d/2)*xv^2*\[Kappa]d^2 + 208*d^7*G*m1^3*m2^4*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      40*d^8*G*m1^3*m2^4*Pi^(d/2)*xv^2*\[Kappa]d^2 - 3072*d*G*m1^2*m2^5*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      1408*d^2*G*m1^2*m2^5*Pi^(d/2)*xv^2*\[Kappa]d^2 + 3968*d^3*G*m1^2*m2^5*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      1792*d^4*G*m1^2*m2^5*Pi^(d/2)*xv^2*\[Kappa]d^2 - 928*d^5*G*m1^2*m2^5*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      392*d^6*G*m1^2*m2^5*Pi^(d/2)*xv^2*\[Kappa]d^2 + 32*d^7*G*m1^2*m2^5*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      8*d^8*G*m1^2*m2^5*Pi^(d/2)*xv^2*\[Kappa]d^2 - 6144*G*m1*m2^6*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      20480*d*G*m1*m2^6*Pi^(d/2)*xv^2*\[Kappa]d^2 - 28672*d^2*G*m1*m2^6*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      19968*d^3*G*m1*m2^6*Pi^(d/2)*xv^2*\[Kappa]d^2 - 4992*d^4*G*m1*m2^6*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      1536*d^5*G*m1*m2^6*Pi^(d/2)*xv^2*\[Kappa]d^2 + 960*d^6*G*m1*m2^6*Pi^(d/2)*xv^2*\[Kappa]d^2 - 
      32*d^7*G*m1*m2^6*Pi^(d/2)*xv^2*\[Kappa]d^2 - 32*d^8*G*m1*m2^6*Pi^(d/2)*xv^2*\[Kappa]d^2 + 
      1152*d*m1^5*m2*Pi*r^d*Gamma[d/2] - 96*d^2*m1^5*m2*Pi*r^d*Gamma[d/2] - 
      1344*d^3*m1^5*m2*Pi*r^d*Gamma[d/2] + 72*d^4*m1^5*m2*Pi*r^d*Gamma[d/2] + 
      192*d^5*m1^5*m2*Pi*r^d*Gamma[d/2] + 24*d^6*m1^5*m2*Pi*r^d*Gamma[d/2] + 
      4608*d*m1^4*m2^2*Pi*r^d*Gamma[d/2] - 384*d^2*m1^4*m2^2*Pi*r^d*Gamma[d/2] - 
      5376*d^3*m1^4*m2^2*Pi*r^d*Gamma[d/2] + 288*d^4*m1^4*m2^2*Pi*r^d*Gamma[d/2] + 
      768*d^5*m1^4*m2^2*Pi*r^d*Gamma[d/2] + 96*d^6*m1^4*m2^2*Pi*r^d*Gamma[d/2] + 
      6912*d*m1^3*m2^3*Pi*r^d*Gamma[d/2] - 576*d^2*m1^3*m2^3*Pi*r^d*Gamma[d/2] - 
      8064*d^3*m1^3*m2^3*Pi*r^d*Gamma[d/2] + 432*d^4*m1^3*m2^3*Pi*r^d*Gamma[d/2] + 
      1152*d^5*m1^3*m2^3*Pi*r^d*Gamma[d/2] + 144*d^6*m1^3*m2^3*Pi*r^d*Gamma[d/2] + 
      4608*d*m1^2*m2^4*Pi*r^d*Gamma[d/2] - 384*d^2*m1^2*m2^4*Pi*r^d*Gamma[d/2] - 
      5376*d^3*m1^2*m2^4*Pi*r^d*Gamma[d/2] + 288*d^4*m1^2*m2^4*Pi*r^d*Gamma[d/2] + 
      768*d^5*m1^2*m2^4*Pi*r^d*Gamma[d/2] + 96*d^6*m1^2*m2^4*Pi*r^d*Gamma[d/2] + 
      1152*d*m1*m2^5*Pi*r^d*Gamma[d/2] - 96*d^2*m1*m2^5*Pi*r^d*Gamma[d/2] - 
      1344*d^3*m1*m2^5*Pi*r^d*Gamma[d/2] + 72*d^4*m1*m2^5*Pi*r^d*Gamma[d/2] + 
      192*d^5*m1*m2^5*Pi*r^d*Gamma[d/2] + 24*d^6*m1*m2^5*Pi*r^d*Gamma[d/2] - 
      576*m1^5*m2*Pi*r^d*v2*Gamma[d/2] + 480*d*m1^5*m2*Pi*r^d*v2*Gamma[d/2] + 
      528*d^2*m1^5*m2*Pi*r^d*v2*Gamma[d/2] - 576*d^3*m1^5*m2*Pi*r^d*v2*Gamma[d/2] + 
      36*d^4*m1^5*m2*Pi*r^d*v2*Gamma[d/2] + 96*d^5*m1^5*m2*Pi*r^d*v2*Gamma[d/2] + 
      12*d^6*m1^5*m2*Pi*r^d*v2*Gamma[d/2] - 576*m1^4*m2^2*Pi*r^d*v2*Gamma[d/2] + 
      480*d*m1^4*m2^2*Pi*r^d*v2*Gamma[d/2] + 528*d^2*m1^4*m2^2*Pi*r^d*v2*Gamma[d/2] - 
      576*d^3*m1^4*m2^2*Pi*r^d*v2*Gamma[d/2] + 36*d^4*m1^4*m2^2*Pi*r^d*v2*Gamma[d/2] + 
      96*d^5*m1^4*m2^2*Pi*r^d*v2*Gamma[d/2] + 12*d^6*m1^4*m2^2*Pi*r^d*v2*Gamma[d/2] - 
      576*m1^2*m2^4*Pi*r^d*v2*Gamma[d/2] + 480*d*m1^2*m2^4*Pi*r^d*v2*Gamma[d/2] + 
      528*d^2*m1^2*m2^4*Pi*r^d*v2*Gamma[d/2] - 576*d^3*m1^2*m2^4*Pi*r^d*v2*Gamma[d/2] + 
      36*d^4*m1^2*m2^4*Pi*r^d*v2*Gamma[d/2] + 96*d^5*m1^2*m2^4*Pi*r^d*v2*Gamma[d/2] + 
      12*d^6*m1^2*m2^4*Pi*r^d*v2*Gamma[d/2] - 576*m1*m2^5*Pi*r^d*v2*Gamma[d/2] + 
      480*d*m1*m2^5*Pi*r^d*v2*Gamma[d/2] + 528*d^2*m1*m2^5*Pi*r^d*v2*Gamma[d/2] - 
      576*d^3*m1*m2^5*Pi*r^d*v2*Gamma[d/2] + 36*d^4*m1*m2^5*Pi*r^d*v2*Gamma[d/2] + 
      96*d^5*m1*m2^5*Pi*r^d*v2*Gamma[d/2] + 12*d^6*m1*m2^5*Pi*r^d*v2*Gamma[d/2] - 
      288*m1^5*m2*Pi*r^d*v2^2*Gamma[d/2] + 192*d*m1^5*m2*Pi*r^d*v2^2*Gamma[d/2] + 
      444*d^2*m1^5*m2*Pi*r^d*v2^2*Gamma[d/2] - 456*d^3*m1^5*m2*Pi*r^d*v2^2*Gamma[d/2] + 
      27*d^4*m1^5*m2*Pi*r^d*v2^2*Gamma[d/2] + 72*d^5*m1^5*m2*Pi*r^d*v2^2*Gamma[d/2] + 
      9*d^6*m1^5*m2*Pi*r^d*v2^2*Gamma[d/2] + 1440*m1^4*m2^2*Pi*r^d*v2^2*Gamma[d/2] - 
      864*d*m1^4*m2^2*Pi*r^d*v2^2*Gamma[d/2] - 1524*d^2*m1^4*m2^2*Pi*r^d*v2^2*Gamma[d/2] + 
      1272*d^3*m1^4*m2^2*Pi*r^d*v2^2*Gamma[d/2] - 81*d^4*m1^4*m2^2*Pi*r^d*v2^2*Gamma[d/2] - 
      216*d^5*m1^4*m2^2*Pi*r^d*v2^2*Gamma[d/2] - 27*d^6*m1^4*m2^2*Pi*r^d*v2^2*Gamma[d/2] - 
      2592*m1^3*m2^3*Pi*r^d*v2^2*Gamma[d/2] + 1536*d*m1^3*m2^3*Pi*r^d*v2^2*Gamma[d/2] + 
      2604*d^2*m1^3*m2^3*Pi*r^d*v2^2*Gamma[d/2] - 2088*d^3*m1^3*m2^3*Pi*r^d*v2^2*Gamma[d/2] + 
      135*d^4*m1^3*m2^3*Pi*r^d*v2^2*Gamma[d/2] + 360*d^5*m1^3*m2^3*Pi*r^d*v2^2*Gamma[d/2] + 
      45*d^6*m1^3*m2^3*Pi*r^d*v2^2*Gamma[d/2] + 1440*m1^2*m2^4*Pi*r^d*v2^2*Gamma[d/2] - 
      864*d*m1^2*m2^4*Pi*r^d*v2^2*Gamma[d/2] - 1524*d^2*m1^2*m2^4*Pi*r^d*v2^2*Gamma[d/2] + 
      1272*d^3*m1^2*m2^4*Pi*r^d*v2^2*Gamma[d/2] - 81*d^4*m1^2*m2^4*Pi*r^d*v2^2*Gamma[d/2] - 
      216*d^5*m1^2*m2^4*Pi*r^d*v2^2*Gamma[d/2] - 27*d^6*m1^2*m2^4*Pi*r^d*v2^2*Gamma[d/2] - 
      288*m1*m2^5*Pi*r^d*v2^2*Gamma[d/2] + 192*d*m1*m2^5*Pi*r^d*v2^2*Gamma[d/2] + 
      444*d^2*m1*m2^5*Pi*r^d*v2^2*Gamma[d/2] - 456*d^3*m1*m2^5*Pi*r^d*v2^2*Gamma[d/2] + 
      27*d^4*m1*m2^5*Pi*r^d*v2^2*Gamma[d/2] + 72*d^5*m1*m2^5*Pi*r^d*v2^2*Gamma[d/2] + 
      9*d^6*m1*m2^5*Pi*r^d*v2^2*Gamma[d/2] + 2304*d*G*m1^6*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
      1920*d^2*G*m1^6*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 3840*d^3*G*m1^6*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      864*d^4*G*m1^6*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 528*d^5*G*m1^6*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      48*d^6*G*m1^6*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 4608*d*G*m1^5*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
      6144*d^2*G*m1^5*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 9792*d^3*G*m1^5*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      2304*d^4*G*m1^5*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 1488*d^5*G*m1^5*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      144*d^6*G*m1^5*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 2304*d*G*m1^4*m2^3*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
      8832*d^2*G*m1^4*m2^3*Pi*r^2*\[Kappa]d*Gamma[d/2] - 10176*d^3*G*m1^4*m2^3*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      2592*d^4*G*m1^4*m2^3*Pi*r^2*\[Kappa]d*Gamma[d/2] + 1824*d^5*G*m1^4*m2^3*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      192*d^6*G*m1^4*m2^3*Pi*r^2*\[Kappa]d*Gamma[d/2] + 2304*d*G*m1^3*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
      8832*d^2*G*m1^3*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] - 10176*d^3*G*m1^3*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      2592*d^4*G*m1^3*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 1824*d^5*G*m1^3*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      192*d^6*G*m1^3*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 4608*d*G*m1^2*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
      6144*d^2*G*m1^2*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] - 9792*d^3*G*m1^2*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      2304*d^4*G*m1^2*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] + 1488*d^5*G*m1^2*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      144*d^6*G*m1^2*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] + 2304*d*G*m1*m2^6*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
      1920*d^2*G*m1*m2^6*Pi*r^2*\[Kappa]d*Gamma[d/2] - 3840*d^3*G*m1*m2^6*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      864*d^4*G*m1*m2^6*Pi*r^2*\[Kappa]d*Gamma[d/2] + 528*d^5*G*m1*m2^6*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      48*d^6*G*m1*m2^6*Pi*r^2*\[Kappa]d*Gamma[d/2] - 5376*G*m1^6*m2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      12288*d*G*m1^6*m2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 6240*d^2*G*m1^6*m2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 
      3312*d^3*G*m1^6*m2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 1896*d^4*G*m1^6*m2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      324*d^5*G*m1^6*m2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 12*d^6*G*m1^6*m2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 
      4608*G*m1^5*m2^2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 4992*d*G*m1^5*m2^2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      3264*d^2*G*m1^5*m2^2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 6816*d^3*G*m1^5*m2^2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      384*d^4*G*m1^5*m2^2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 984*d^5*G*m1^5*m2^2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      120*d^6*G*m1^5*m2^2*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 4608*G*m1^4*m2^3*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      14592*d*G*m1^4*m2^3*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 5760*d^2*G*m1^4*m2^3*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 
      15456*d^3*G*m1^4*m2^3*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 2112*d^4*G*m1^4*m2^3*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      2040*d^5*G*m1^4*m2^3*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 216*d^6*G*m1^4*m2^3*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      4608*G*m1^3*m2^4*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 14592*d*G*m1^3*m2^4*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 
      5760*d^2*G*m1^3*m2^4*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 15456*d^3*G*m1^3*m2^4*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      2112*d^4*G*m1^3*m2^4*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 2040*d^5*G*m1^3*m2^4*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      216*d^6*G*m1^3*m2^4*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 4608*G*m1^2*m2^5*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      4992*d*G*m1^2*m2^5*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 3264*d^2*G*m1^2*m2^5*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 
      6816*d^3*G*m1^2*m2^5*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 384*d^4*G*m1^2*m2^5*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      984*d^5*G*m1^2*m2^5*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 120*d^6*G*m1^2*m2^5*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 
      5376*G*m1*m2^6*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 12288*d*G*m1*m2^6*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 
      6240*d^2*G*m1*m2^6*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 3312*d^3*G*m1*m2^6*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      1896*d^4*G*m1*m2^6*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 324*d^5*G*m1*m2^6*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] + 
      12*d^6*G*m1*m2^6*Pi*r^2*v2*\[Kappa]d*Gamma[d/2] - 6144*G*m1^6*m2*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      16896*d*G*m1^6*m2*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 18624*d^2*G*m1^6*m2*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      8064*d^3*G*m1^6*m2*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 1152*d^4*G*m1^6*m2*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 
      1776*d^5*G*m1^6*m2*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 204*d^6*G*m1^6*m2*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      60*d^7*G*m1^6*m2*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 9216*G*m1^5*m2^2*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 
      14592*d*G*m1^5*m2^2*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 7296*d^2*G*m1^5*m2^2*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      15936*d^3*G*m1^5*m2^2*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 2400*d^4*G*m1^5*m2^2*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 
      1728*d^5*G*m1^5*m2^2*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 144*d^6*G*m1^5*m2^2*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      48*d^7*G*m1^5*m2^2*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 4608*G*m1^4*m2^3*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      3840*d*G*m1^4*m2^3*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 1536*d^2*G*m1^4*m2^3*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 
      5568*d^3*G*m1^4*m2^3*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 5184*d^4*G*m1^4*m2^3*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      288*d^5*G*m1^4*m2^3*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 552*d^6*G*m1^4*m2^3*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 
      72*d^7*G*m1^4*m2^3*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 4608*G*m1^3*m2^4*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      3840*d*G*m1^3*m2^4*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 1536*d^2*G*m1^3*m2^4*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 
      5568*d^3*G*m1^3*m2^4*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 5184*d^4*G*m1^3*m2^4*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      288*d^5*G*m1^3*m2^4*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 552*d^6*G*m1^3*m2^4*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 
      72*d^7*G*m1^3*m2^4*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 9216*G*m1^2*m2^5*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 
      14592*d*G*m1^2*m2^5*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 7296*d^2*G*m1^2*m2^5*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      15936*d^3*G*m1^2*m2^5*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 2400*d^4*G*m1^2*m2^5*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 
      1728*d^5*G*m1^2*m2^5*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 144*d^6*G*m1^2*m2^5*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      48*d^7*G*m1^2*m2^5*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 6144*G*m1*m2^6*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      16896*d*G*m1*m2^6*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 18624*d^2*G*m1*m2^6*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      8064*d^3*G*m1*m2^6*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 1152*d^4*G*m1*m2^6*Pi*xv^2*\[Kappa]d*Gamma[d/2] - 
      1776*d^5*G*m1*m2^6*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 204*d^6*G*m1*m2^6*Pi*xv^2*\[Kappa]d*Gamma[d/2] + 
      60*d^7*G*m1*m2^6*Pi*xv^2*\[Kappa]d*Gamma[d/2])*x[ii2])/(24*(-2 + d)*(-1 + d)*d*(1 + d)*(4 + d)*(6 + d)*
     (m1 + m2)^5*Pi*r^d*Gamma[d/2])) + 
 ((18432*d*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 15360*d^2*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    18048*d^3*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 17088*d^4*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    480*d^5*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 1776*d^6*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    96*d^7*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 48*d^8*G*m1^6*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    55296*d*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 46080*d^2*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    54144*d^3*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 51264*d^4*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    1440*d^5*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 5328*d^6*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    288*d^7*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 144*d^8*G*m1^5*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    73728*d*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 - 61440*d^2*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    72192*d^3*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 + 68352*d^4*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    1920*d^5*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 - 7104*d^6*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    384*d^7*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 + 192*d^8*G*m1^4*m2^3*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    73728*d*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 61440*d^2*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    72192*d^3*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 68352*d^4*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    1920*d^5*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 7104*d^6*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    384*d^7*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 192*d^8*G*m1^3*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    55296*d*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 46080*d^2*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    54144*d^3*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 51264*d^4*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    1440*d^5*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 5328*d^6*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    288*d^7*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 144*d^8*G*m1^2*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    18432*d*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 - 15360*d^2*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    18048*d^3*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 + 17088*d^4*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    480*d^5*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 - 1776*d^6*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    96*d^7*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 + 48*d^8*G*m1*m2^6*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    18432*G*m1^6*m2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 64512*d*G*m1^6*m2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 
    76288*d^2*G*m1^6*m2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 30912*d^3*G*m1^6*m2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    3552*d^4*G*m1^6*m2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 4848*d^5*G*m1^6*m2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    456*d^6*G*m1^6*m2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 144*d^7*G*m1^6*m2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 
    8*d^8*G*m1^6*m2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 1920*d^2*G*m1^5*m2^2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    2368*d^3*G*m1^5*m2^2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 1696*d^4*G*m1^5*m2^2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 
    2576*d^5*G*m1^5*m2^2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 208*d^6*G*m1^5*m2^2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    208*d^7*G*m1^5*m2^2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 16*d^8*G*m1^5*m2^2*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    44544*d*G*m1^4*m2^3*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 42112*d^2*G*m1^4*m2^3*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 
    39936*d^3*G*m1^4*m2^3*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 46848*d^4*G*m1^4*m2^3*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 
    5280*d^5*G*m1^4*m2^3*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 4920*d^6*G*m1^4*m2^3*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    672*d^7*G*m1^4*m2^3*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 184*d^8*G*m1^4*m2^3*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    44544*d*G*m1^3*m2^4*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 42112*d^2*G*m1^3*m2^4*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 
    39936*d^3*G*m1^3*m2^4*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 46848*d^4*G*m1^3*m2^4*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 
    5280*d^5*G*m1^3*m2^4*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 4920*d^6*G*m1^3*m2^4*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    672*d^7*G*m1^3*m2^4*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 184*d^8*G*m1^3*m2^4*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 
    1920*d^2*G*m1^2*m2^5*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 2368*d^3*G*m1^2*m2^5*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    1696*d^4*G*m1^2*m2^5*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 2576*d^5*G*m1^2*m2^5*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    208*d^6*G*m1^2*m2^5*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 208*d^7*G*m1^2*m2^5*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    16*d^8*G*m1^2*m2^5*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 18432*G*m1*m2^6*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    64512*d*G*m1*m2^6*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 76288*d^2*G*m1*m2^6*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    30912*d^3*G*m1*m2^6*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 3552*d^4*G*m1*m2^6*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 
    4848*d^5*G*m1*m2^6*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 456*d^6*G*m1*m2^6*Pi^(d/2)*r^4*v2*\[Kappa]d^2 + 
    144*d^7*G*m1*m2^6*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 8*d^8*G*m1*m2^6*Pi^(d/2)*r^4*v2*\[Kappa]d^2 - 
    73728*G*m1^6*m2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 258048*d*G*m1^6*m2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    345088*d^2*G*m1^6*m2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 210304*d^3*G*m1^6*m2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    42816*d^4*G*m1^6*m2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 13920*d^5*G*m1^6*m2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    8208*d^6*G*m1^6*m2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 864*d^7*G*m1^6*m2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    176*d^8*G*m1^6*m2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 32*d^9*G*m1^6*m2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    18432*d*G*m1^5*m2^2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 7680*d^2*G*m1^5*m2^2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    24832*d^3*G*m1^5*m2^2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 11136*d^4*G*m1^5*m2^2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    6240*d^5*G*m1^5*m2^2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 3552*d^6*G*m1^5*m2^2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    168*d^7*G*m1^5*m2^2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 96*d^8*G*m1^5*m2^2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    8*d^9*G*m1^5*m2^2*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 24576*d*G*m1^4*m2^3*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    2048*d^2*G*m1^4*m2^3*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 37888*d^3*G*m1^4*m2^3*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    4224*d^4*G*m1^4*m2^3*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 14688*d^5*G*m1^4*m2^3*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    2304*d^6*G*m1^4*m2^3*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 1416*d^7*G*m1^4*m2^3*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    128*d^8*G*m1^4*m2^3*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 40*d^9*G*m1^4*m2^3*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    24576*d*G*m1^3*m2^4*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 2048*d^2*G*m1^3*m2^4*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    37888*d^3*G*m1^3*m2^4*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 4224*d^4*G*m1^3*m2^4*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    14688*d^5*G*m1^3*m2^4*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 2304*d^6*G*m1^3*m2^4*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    1416*d^7*G*m1^3*m2^4*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 128*d^8*G*m1^3*m2^4*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    40*d^9*G*m1^3*m2^4*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 18432*d*G*m1^2*m2^5*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    7680*d^2*G*m1^2*m2^5*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 24832*d^3*G*m1^2*m2^5*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    11136*d^4*G*m1^2*m2^5*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 6240*d^5*G*m1^2*m2^5*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    3552*d^6*G*m1^2*m2^5*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 168*d^7*G*m1^2*m2^5*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    96*d^8*G*m1^2*m2^5*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 8*d^9*G*m1^2*m2^5*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    73728*G*m1*m2^6*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 258048*d*G*m1*m2^6*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    345088*d^2*G*m1*m2^6*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 210304*d^3*G*m1*m2^6*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    42816*d^4*G*m1*m2^6*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 13920*d^5*G*m1*m2^6*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    8208*d^6*G*m1*m2^6*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 864*d^7*G*m1*m2^6*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 - 
    176*d^8*G*m1*m2^6*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 32*d^9*G*m1*m2^6*Pi^(d/2)*r^2*xv^2*\[Kappa]d^2 + 
    4608*d*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] - 1536*d^2*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] - 
    5280*d^3*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] + 1632*d^4*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] + 
    696*d^5*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] - 96*d^6*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] - 
    24*d^7*m1^5*m2*Pi*r^(2 + d)*Gamma[d/2] + 18432*d*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
    6144*d^2*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 21120*d^3*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 
    6528*d^4*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 2784*d^5*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
    384*d^6*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 96*d^7*m1^4*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 
    27648*d*m1^3*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 9216*d^2*m1^3*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 
    31680*d^3*m1^3*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 9792*d^4*m1^3*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 
    4176*d^5*m1^3*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 576*d^6*m1^3*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 
    144*d^7*m1^3*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 18432*d*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 
    6144*d^2*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 21120*d^3*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
    6528*d^4*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 2784*d^5*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 
    384*d^6*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 96*d^7*m1^2*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
    4608*d*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] - 1536*d^2*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] - 
    5280*d^3*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] + 1632*d^4*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] + 
    696*d^5*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] - 96*d^6*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] - 
    24*d^7*m1*m2^5*Pi*r^(2 + d)*Gamma[d/2] + 1152*d*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    1248*d^2*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 1392*d^3*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    1320*d^4*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 252*d^5*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    72*d^6*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 12*d^7*m1^5*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    1152*d*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 1248*d^2*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    1392*d^3*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 1320*d^4*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    252*d^5*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 72*d^6*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    12*d^7*m1^4*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 1152*d*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    1248*d^2*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 1392*d^3*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    1320*d^4*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 252*d^5*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    72*d^6*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 12*d^7*m1^2*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    1152*d*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] - 1248*d^2*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    1392*d^3*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] + 1320*d^4*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    252*d^5*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] - 72*d^6*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    12*d^7*m1*m2^5*Pi*r^(2 + d)*v2*Gamma[d/2] + 576*d*m1^5*m2*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 
    384*d^2*m1^5*m2*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 1236*d^3*m1^5*m2*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 
    912*d^4*m1^5*m2*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 189*d^5*m1^5*m2*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 
    48*d^6*m1^5*m2*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 9*d^7*m1^5*m2*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 
    1728*d*m1^4*m2^2*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 2496*d^2*m1^4*m2^2*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 
    2700*d^3*m1^4*m2^2*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 3144*d^4*m1^4*m2^2*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 
    519*d^5*m1^4*m2^2*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 168*d^6*m1^4*m2^2*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 
    27*d^7*m1^4*m2^2*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 2880*d*m1^3*m2^3*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 
    4608*d^2*m1^3*m2^3*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 4164*d^3*m1^3*m2^3*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 
    5376*d^4*m1^3*m2^3*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 849*d^5*m1^3*m2^3*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 
    288*d^6*m1^3*m2^3*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 45*d^7*m1^3*m2^3*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 
    1728*d*m1^2*m2^4*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 2496*d^2*m1^2*m2^4*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 
    2700*d^3*m1^2*m2^4*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 3144*d^4*m1^2*m2^4*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 
    519*d^5*m1^2*m2^4*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 168*d^6*m1^2*m2^4*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 
    27*d^7*m1^2*m2^4*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 576*d*m1*m2^5*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 
    384*d^2*m1*m2^5*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 1236*d^3*m1*m2^5*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 
    912*d^4*m1*m2^5*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 189*d^5*m1*m2^5*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 
    48*d^6*m1*m2^5*Pi*r^(2 + d)*v2^2*Gamma[d/2] - 9*d^7*m1*m2^5*Pi*r^(2 + d)*v2^2*Gamma[d/2] + 
    2304*d*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] - 192*d^2*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] - 
    2400*d^3*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] + 192*d^4*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] + 
    96*d^5*m1^5*m2*Pi*r^d*xv^2*Gamma[d/2] + 2304*d*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] - 
    192*d^2*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] - 2400*d^3*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 
    192*d^4*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 96*d^5*m1^4*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 
    2304*d*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] - 192*d^2*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] - 
    2400*d^3*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 192*d^4*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 
    96*d^5*m1^2*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 2304*d*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] - 
    192*d^2*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] - 2400*d^3*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] + 
    192*d^4*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] + 96*d^5*m1*m2^5*Pi*r^d*xv^2*Gamma[d/2] + 
    2304*d*m1^5*m2*Pi*r^d*v2*xv^2*Gamma[d/2] - 960*d^2*m1^5*m2*Pi*r^d*v2*xv^2*Gamma[d/2] - 
    1824*d^3*m1^5*m2*Pi*r^d*v2*xv^2*Gamma[d/2] + 480*d^4*m1^5*m2*Pi*r^d*v2*xv^2*Gamma[d/2] - 
    6912*d*m1^4*m2^2*Pi*r^d*v2*xv^2*Gamma[d/2] + 1344*d^2*m1^4*m2^2*Pi*r^d*v2*xv^2*Gamma[d/2] + 
    6624*d^3*m1^4*m2^2*Pi*r^d*v2*xv^2*Gamma[d/2] - 864*d^4*m1^4*m2^2*Pi*r^d*v2*xv^2*Gamma[d/2] - 
    192*d^5*m1^4*m2^2*Pi*r^d*v2*xv^2*Gamma[d/2] + 11520*d*m1^3*m2^3*Pi*r^d*v2*xv^2*Gamma[d/2] - 
    1728*d^2*m1^3*m2^3*Pi*r^d*v2*xv^2*Gamma[d/2] - 11424*d^3*m1^3*m2^3*Pi*r^d*v2*xv^2*Gamma[d/2] + 
    1248*d^4*m1^3*m2^3*Pi*r^d*v2*xv^2*Gamma[d/2] + 384*d^5*m1^3*m2^3*Pi*r^d*v2*xv^2*Gamma[d/2] - 
    6912*d*m1^2*m2^4*Pi*r^d*v2*xv^2*Gamma[d/2] + 1344*d^2*m1^2*m2^4*Pi*r^d*v2*xv^2*Gamma[d/2] + 
    6624*d^3*m1^2*m2^4*Pi*r^d*v2*xv^2*Gamma[d/2] - 864*d^4*m1^2*m2^4*Pi*r^d*v2*xv^2*Gamma[d/2] - 
    192*d^5*m1^2*m2^4*Pi*r^d*v2*xv^2*Gamma[d/2] + 2304*d*m1*m2^5*Pi*r^d*v2*xv^2*Gamma[d/2] - 
    960*d^2*m1*m2^5*Pi*r^d*v2*xv^2*Gamma[d/2] - 1824*d^3*m1*m2^5*Pi*r^d*v2*xv^2*Gamma[d/2] + 
    480*d^4*m1*m2^5*Pi*r^d*v2*xv^2*Gamma[d/2] + 9216*d*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    9984*d^2*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 13440*d^3*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    7296*d^4*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 1248*d^5*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    336*d^6*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 48*d^7*G*m1^6*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    18432*d*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 29184*d^2*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    33024*d^3*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 19008*d^4*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    3648*d^5*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 912*d^6*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    144*d^7*G*m1^5*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 9216*d*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    37632*d^2*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] - 31872*d^3*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    20544*d^4*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] + 4704*d^5*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    1056*d^6*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] - 192*d^7*G*m1^4*m2^3*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    9216*d*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 37632*d^2*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    31872*d^3*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 20544*d^4*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    4704*d^5*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 1056*d^6*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    192*d^7*G*m1^3*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 18432*d*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    29184*d^2*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 33024*d^3*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    19008*d^4*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 3648*d^5*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    912*d^6*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 144*d^7*G*m1^2*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    9216*d*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] - 9984*d^2*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    13440*d^3*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] + 7296*d^4*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    1248*d^5*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] - 336*d^6*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    48*d^7*G*m1*m2^6*Pi*r^4*\[Kappa]d*Gamma[d/2] - 18432*G*m1^6*m2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 
    55296*d*G*m1^6*m2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 49920*d^2*G*m1^6*m2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 
    1440*d^3*G*m1^6*m2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 11856*d^4*G*m1^6*m2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    1176*d^5*G*m1^6*m2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 276*d^6*G*m1^6*m2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    12*d^7*G*m1^6*m2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 18432*d*G*m1^5*m2^2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    13056*d^2*G*m1^5*m2^2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 22848*d^3*G*m1^5*m2^2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 
    12192*d^4*G*m1^5*m2^2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 3024*d^5*G*m1^5*m2^2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    648*d^6*G*m1^5*m2^2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 120*d^7*G*m1^5*m2^2*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 
    55296*d*G*m1^4*m2^3*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 18432*d^2*G*m1^4*m2^3*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    59904*d^3*G*m1^4*m2^3*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 21024*d^4*G*m1^4*m2^3*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 
    6336*d^5*G*m1^4*m2^3*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 1080*d^6*G*m1^4*m2^3*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    216*d^7*G*m1^4*m2^3*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 55296*d*G*m1^3*m2^4*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    18432*d^2*G*m1^3*m2^4*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 59904*d^3*G*m1^3*m2^4*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 
    21024*d^4*G*m1^3*m2^4*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 6336*d^5*G*m1^3*m2^4*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    1080*d^6*G*m1^3*m2^4*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 216*d^7*G*m1^3*m2^4*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 
    18432*d*G*m1^2*m2^5*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 13056*d^2*G*m1^2*m2^5*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    22848*d^3*G*m1^2*m2^5*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 12192*d^4*G*m1^2*m2^5*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 
    3024*d^5*G*m1^2*m2^5*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 648*d^6*G*m1^2*m2^5*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    120*d^7*G*m1^2*m2^5*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 18432*G*m1*m2^6*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 
    55296*d*G*m1*m2^6*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 49920*d^2*G*m1*m2^6*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 
    1440*d^3*G*m1*m2^6*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] + 11856*d^4*G*m1*m2^6*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    1176*d^5*G*m1*m2^6*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 276*d^6*G*m1*m2^6*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 
    12*d^7*G*m1*m2^6*Pi*r^4*v2*\[Kappa]d*Gamma[d/2] - 73728*G*m1^6*m2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    230400*d*G*m1^6*m2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 244992*d^2*G*m1^6*m2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    90624*d^3*G*m1^6*m2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 7968*d^4*G*m1^6*m2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    15504*d^5*G*m1^6*m2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 3048*d^6*G*m1^6*m2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    156*d^7*G*m1^6*m2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 60*d^8*G*m1^6*m2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    36864*d*G*m1^5*m2^2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 26112*d^2*G*m1^5*m2^2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    36480*d^3*G*m1^5*m2^2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 29376*d^4*G*m1^5*m2^2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    576*d^5*G*m1^5*m2^2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 2304*d^6*G*m1^5*m2^2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    48*d^7*G*m1^5*m2^2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 48*d^8*G*m1^5*m2^2*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    9216*d*G*m1^4*m2^3*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 37632*d^2*G*m1^4*m2^3*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    13440*d^3*G*m1^4*m2^3*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 31680*d^4*G*m1^4*m2^3*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    4608*d^5*G*m1^4*m2^3*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 2688*d^6*G*m1^4*m2^3*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    264*d^7*G*m1^4*m2^3*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 72*d^8*G*m1^4*m2^3*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    9216*d*G*m1^3*m2^4*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 37632*d^2*G*m1^3*m2^4*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    13440*d^3*G*m1^3*m2^4*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 31680*d^4*G*m1^3*m2^4*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    4608*d^5*G*m1^3*m2^4*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 2688*d^6*G*m1^3*m2^4*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    264*d^7*G*m1^3*m2^4*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 72*d^8*G*m1^3*m2^4*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    36864*d*G*m1^2*m2^5*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 26112*d^2*G*m1^2*m2^5*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    36480*d^3*G*m1^2*m2^5*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 29376*d^4*G*m1^2*m2^5*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    576*d^5*G*m1^2*m2^5*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 2304*d^6*G*m1^2*m2^5*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    48*d^7*G*m1^2*m2^5*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 48*d^8*G*m1^2*m2^5*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    73728*G*m1*m2^6*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 230400*d*G*m1*m2^6*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    244992*d^2*G*m1*m2^6*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 90624*d^3*G*m1*m2^6*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    7968*d^4*G*m1*m2^6*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 15504*d^5*G*m1*m2^6*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 
    3048*d^6*G*m1*m2^6*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] + 156*d^7*G*m1*m2^6*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2] - 
    60*d^8*G*m1*m2^6*Pi*r^2*xv^2*\[Kappa]d*Gamma[d/2])*\[Delta][ii1, ii2])/(24*(-4 + d)*(-2 + d)*(-1 + d)*d^2*(1 + d)*
   (4 + d)*(6 + d)*(m1 + m2)^5*Pi*r^d*Gamma[d/2]) + 
 (alphaStaticDdim /. nu -> m1*m2/(m1 + m2)^2)*(m1*m2/(m1 + m2))*(2*(d - 2)/(d - 1)*G*\[Kappa]d*(m1 + m2)*r^(2 - d))^2*
  (x[ii1]*x[ii2] - r^2*\[Delta][ii1, ii2]/d);

momentDdim[I3] = (-2*(-3*m1^4*m2*r^2*xv - d*m1^4*m2*r^2*xv + 3*m1^3*m2^2*r^2*xv + d*m1^3*m2^2*r^2*xv - 3*m1^2*m2^3*r^2*xv - 
    d*m1^2*m2^3*r^2*xv + 3*m1*m2^4*r^2*xv + d*m1*m2^4*r^2*xv)*v[ii3]*\[Delta][ii1, ii2])/
  ((1 + d)*(2 + d)*(6 + d)*(m1 + m2)^4) + 
 x[ii3]*(((6*m1^4*m2*r^2 - 3*d*m1^4*m2*r^2 - d^2*m1^4*m2*r^2 - 6*m1^3*m2^2*r^2 + 3*d*m1^3*m2^2*r^2 + 
      d^2*m1^3*m2^2*r^2 + 6*m1^2*m2^3*r^2 - 3*d*m1^2*m2^3*r^2 - d^2*m1^2*m2^3*r^2 - 6*m1*m2^4*r^2 + 
      3*d*m1*m2^4*r^2 + d^2*m1*m2^4*r^2)*v[ii1]*v[ii2])/((-2 + d)*(1 + d)*(6 + d)*(m1 + m2)^4) + 
   ((96*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 80*d*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      88*d^2*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 84*d^3*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      8*d^4*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 4*d^5*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      96*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 80*d*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      88*d^2*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 84*d^3*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      8*d^4*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 4*d^5*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      96*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 80*d*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      88*d^2*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 84*d^3*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      8*d^4*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 4*d^5*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      96*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 80*d*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      88*d^2*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 84*d^3*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      8*d^4*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 4*d^5*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      24*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] - 8*d*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] - 
      26*d^2*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 8*d^3*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 
      2*d^4*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 24*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
      8*d*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 26*d^2*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 
      8*d^3*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 2*d^4*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
      24*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 8*d*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 
      26*d^2*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 8*d^3*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 
      2*d^4*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 24*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
      8*d*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 26*d^2*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 
      8*d^3*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 2*d^4*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
      2*d*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 9*d^2*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      6*d^3*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + d^4*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      36*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 10*d*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      48*d^2*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 18*d^3*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      4*d^4*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 36*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      10*d*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 48*d^2*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      18*d^3*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 4*d^4*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      2*d*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 9*d^2*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      6*d^3*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - d^4*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      16*d*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] - 16*d^2*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] - 
      16*d*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 16*d^2*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 
      16*d*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 16*d^2*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 
      16*d*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 16*d^2*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 
      48*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 56*d*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      68*d^2*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 38*d^3*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      2*d^4*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 144*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      24*d*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 140*d^2*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      38*d^3*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 10*d^4*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      144*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 24*d*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      140*d^2*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 38*d^3*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      10*d^4*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 48*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      56*d*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 68*d^2*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      38*d^3*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 2*d^4*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2])*\[Delta][ii1, ii2])/
    (2*(-2 + d)*(-1 + d)*(1 + d)*(2 + d)*(6 + d)*(m1 + m2)^4*Pi*r^d*Gamma[d/2])) - 
 (2*(-3*m1^4*m2*r^2*xv - d*m1^4*m2*r^2*xv + 3*m1^3*m2^2*r^2*xv + d*m1^3*m2^2*r^2*xv - 3*m1^2*m2^3*r^2*xv - 
    d*m1^2*m2^3*r^2*xv + 3*m1*m2^4*r^2*xv + d*m1*m2^4*r^2*xv)*v[ii2]*\[Delta][ii1, ii3])/
  ((1 + d)*(2 + d)*(6 + d)*(m1 + m2)^4) + 
 x[ii2]*(((6*m1^4*m2*r^2 - 3*d*m1^4*m2*r^2 - d^2*m1^4*m2*r^2 - 6*m1^3*m2^2*r^2 + 3*d*m1^3*m2^2*r^2 + 
      d^2*m1^3*m2^2*r^2 + 6*m1^2*m2^3*r^2 - 3*d*m1^2*m2^3*r^2 - d^2*m1^2*m2^3*r^2 - 6*m1*m2^4*r^2 + 
      3*d*m1*m2^4*r^2 + d^2*m1*m2^4*r^2)*v[ii1]*v[ii3])/((-2 + d)*(1 + d)*(6 + d)*(m1 + m2)^4) - 
   (4*(-(d*m1^4*m2*xv) + d*m1^3*m2^2*xv - d*m1^2*m2^3*xv + d*m1*m2^4*xv)*v[ii1]*x[ii3])/
    ((-2 + d)*(1 + d)*(6 + d)*(m1 + m2)^4) + 
   ((96*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 80*d*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      88*d^2*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 84*d^3*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      8*d^4*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 4*d^5*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      96*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 80*d*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      88*d^2*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 84*d^3*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      8*d^4*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 4*d^5*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      96*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 80*d*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      88*d^2*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 84*d^3*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      8*d^4*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 4*d^5*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      96*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 80*d*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      88*d^2*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 84*d^3*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      8*d^4*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 4*d^5*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      24*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] - 8*d*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] - 
      26*d^2*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 8*d^3*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 
      2*d^4*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 24*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
      8*d*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 26*d^2*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 
      8*d^3*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 2*d^4*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
      24*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 8*d*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 
      26*d^2*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 8*d^3*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 
      2*d^4*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 24*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
      8*d*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 26*d^2*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 
      8*d^3*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 2*d^4*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
      2*d*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 9*d^2*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      6*d^3*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + d^4*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      36*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 10*d*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      48*d^2*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 18*d^3*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      4*d^4*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 36*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      10*d*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 48*d^2*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      18*d^3*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 4*d^4*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      2*d*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 9*d^2*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      6*d^3*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - d^4*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      16*d*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] - 16*d^2*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] - 
      16*d*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 16*d^2*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 
      16*d*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 16*d^2*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 
      16*d*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 16*d^2*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 
      48*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 56*d*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      68*d^2*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 38*d^3*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      2*d^4*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 144*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      24*d*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 140*d^2*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      38*d^3*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 10*d^4*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      144*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 24*d*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      140*d^2*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 38*d^3*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      10*d^4*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 48*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      56*d*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 68*d^2*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      38*d^3*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 2*d^4*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2])*\[Delta][ii1, ii3])/
    (2*(-2 + d)*(-1 + d)*(1 + d)*(2 + d)*(6 + d)*(m1 + m2)^4*Pi*r^d*Gamma[d/2])) - 
 (2*(-3*m1^4*m2*r^2*xv - d*m1^4*m2*r^2*xv + 3*m1^3*m2^2*r^2*xv + d*m1^3*m2^2*r^2*xv - 3*m1^2*m2^3*r^2*xv - 
    d*m1^2*m2^3*r^2*xv + 3*m1*m2^4*r^2*xv + d*m1*m2^4*r^2*xv)*v[ii1]*\[Delta][ii2, ii3])/
  ((1 + d)*(2 + d)*(6 + d)*(m1 + m2)^4) + 
 x[ii1]*(((6*m1^4*m2*r^2 - 3*d*m1^4*m2*r^2 - d^2*m1^4*m2*r^2 - 6*m1^3*m2^2*r^2 + 3*d*m1^3*m2^2*r^2 + 
      d^2*m1^3*m2^2*r^2 + 6*m1^2*m2^3*r^2 - 3*d*m1^2*m2^3*r^2 - d^2*m1^2*m2^3*r^2 - 6*m1*m2^4*r^2 + 
      3*d*m1*m2^4*r^2 + d^2*m1*m2^4*r^2)*v[ii2]*v[ii3])/((-2 + d)*(1 + d)*(6 + d)*(m1 + m2)^4) - 
   (4*(-(d*m1^4*m2*xv) + d*m1^3*m2^2*xv - d*m1^2*m2^3*xv + d*m1*m2^4*xv)*v[ii2]*x[ii3])/
    ((-2 + d)*(1 + d)*(6 + d)*(m1 + m2)^4) + 
   x[ii2]*((-4*(-(d*m1^4*m2*xv) + d*m1^3*m2^2*xv - d*m1^2*m2^3*xv + d*m1*m2^4*xv)*v[ii3])/
      ((-2 + d)*(1 + d)*(6 + d)*(m1 + m2)^4) + 
     ((-96*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 80*d*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
        88*d^2*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - 84*d^3*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
        8*d^4*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 4*d^5*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - 
        96*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 80*d*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
        88*d^2*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 - 84*d^3*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
        8*d^4*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 4*d^5*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
        96*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 80*d*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 
        88*d^2*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 + 84*d^3*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 
        8*d^4*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 4*d^5*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 + 
        96*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 80*d*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 
        88*d^2*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 + 84*d^3*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 
        8*d^4*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 4*d^5*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 
        24*m1^4*m2*Pi*r^d*Gamma[d/2] + 8*d*m1^4*m2*Pi*r^d*Gamma[d/2] + 26*d^2*m1^4*m2*Pi*r^d*Gamma[d/2] - 
        8*d^3*m1^4*m2*Pi*r^d*Gamma[d/2] - 2*d^4*m1^4*m2*Pi*r^d*Gamma[d/2] - 24*m1^3*m2^2*Pi*r^d*Gamma[d/2] + 
        8*d*m1^3*m2^2*Pi*r^d*Gamma[d/2] + 26*d^2*m1^3*m2^2*Pi*r^d*Gamma[d/2] - 
        8*d^3*m1^3*m2^2*Pi*r^d*Gamma[d/2] - 2*d^4*m1^3*m2^2*Pi*r^d*Gamma[d/2] + 
        24*m1^2*m2^3*Pi*r^d*Gamma[d/2] - 8*d*m1^2*m2^3*Pi*r^d*Gamma[d/2] - 26*d^2*m1^2*m2^3*Pi*r^d*
         Gamma[d/2] + 8*d^3*m1^2*m2^3*Pi*r^d*Gamma[d/2] + 2*d^4*m1^2*m2^3*Pi*r^d*Gamma[d/2] + 
        24*m1*m2^4*Pi*r^d*Gamma[d/2] - 8*d*m1*m2^4*Pi*r^d*Gamma[d/2] - 26*d^2*m1*m2^4*Pi*r^d*Gamma[d/2] + 
        8*d^3*m1*m2^4*Pi*r^d*Gamma[d/2] + 2*d^4*m1*m2^4*Pi*r^d*Gamma[d/2] + 12*m1^4*m2*Pi*r^d*v2*Gamma[d/2] - 
        20*d*m1^4*m2*Pi*r^d*v2*Gamma[d/2] + 13*d^2*m1^4*m2*Pi*r^d*v2*Gamma[d/2] - 
        4*d^3*m1^4*m2*Pi*r^d*v2*Gamma[d/2] - d^4*m1^4*m2*Pi*r^d*v2*Gamma[d/2] + 
        24*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] + 8*d*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] - 
        52*d^2*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] + 16*d^3*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] + 
        4*d^4*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] - 24*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] - 
        8*d*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] + 52*d^2*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] - 
        16*d^3*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] - 4*d^4*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] - 
        12*m1*m2^4*Pi*r^d*v2*Gamma[d/2] + 20*d*m1*m2^4*Pi*r^d*v2*Gamma[d/2] - 
        13*d^2*m1*m2^4*Pi*r^d*v2*Gamma[d/2] + 4*d^3*m1*m2^4*Pi*r^d*v2*Gamma[d/2] + 
        d^4*m1*m2^4*Pi*r^d*v2*Gamma[d/2] - 48*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
        56*d*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 68*d^2*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
        38*d^3*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 2*d^4*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
        144*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 24*d*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
        140*d^2*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 38*d^3*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
        10*d^4*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 144*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
        24*d*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] - 140*d^2*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
        38*d^3*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 10*d^4*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
        48*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] - 56*d*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
        68*d^2*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] + 38*d^3*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
        2*d^4*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2])*x[ii3])/(2*(-2 + d)*(-1 + d)*(1 + d)*(6 + d)*(m1 + m2)^4*Pi*
       r^d*Gamma[d/2])) + ((96*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 80*d*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      88*d^2*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 84*d^3*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      8*d^4*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 4*d^5*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      96*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 80*d*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      88*d^2*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 84*d^3*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      8*d^4*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 4*d^5*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      96*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 80*d*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      88*d^2*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 84*d^3*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      8*d^4*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 4*d^5*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 
      96*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 80*d*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      88*d^2*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 84*d^3*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      8*d^4*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 4*d^5*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
      24*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] - 8*d*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] - 
      26*d^2*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 8*d^3*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 
      2*d^4*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 24*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
      8*d*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 26*d^2*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 
      8*d^3*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 2*d^4*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
      24*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 8*d*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 
      26*d^2*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 8*d^3*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 
      2*d^4*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 24*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
      8*d*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 26*d^2*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 
      8*d^3*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 2*d^4*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
      2*d*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 9*d^2*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      6*d^3*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + d^4*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      36*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 10*d*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      48*d^2*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 18*d^3*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      4*d^4*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 36*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      10*d*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 48*d^2*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      18*d^3*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 4*d^4*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      2*d*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 9*d^2*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 
      6*d^3*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - d^4*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 
      16*d*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] - 16*d^2*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] - 
      16*d*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 16*d^2*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 
      16*d*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 16*d^2*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 
      16*d*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 16*d^2*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 
      48*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 56*d*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      68*d^2*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 38*d^3*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      2*d^4*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 144*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      24*d*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 140*d^2*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      38*d^3*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 10*d^4*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      144*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 24*d*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      140*d^2*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 38*d^3*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      10*d^4*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 48*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
      56*d*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 68*d^2*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
      38*d^3*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 2*d^4*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2])*\[Delta][ii2, ii3])/
    (2*(-2 + d)*(-1 + d)*(1 + d)*(2 + d)*(6 + d)*(m1 + m2)^4*Pi*r^d*Gamma[d/2]));

momentDdim[J2] = ((-8*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 2*d*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 9*d^2*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - 
    2*d^3*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - d^4*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - 
    8*d*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 - 6*d^2*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
    3*d^3*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + d^4*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
    8*d*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 + 6*d^2*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 
    3*d^3*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - d^4*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 + 
    8*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 2*d*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 9*d^2*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 + 
    2*d^3*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 + d^4*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - 8*m1^4*m2*Pi*r^d*Gamma[d/2] - 
    2*d*m1^4*m2*Pi*r^d*Gamma[d/2] + 8*d^2*m1^4*m2*Pi*r^d*Gamma[d/2] + 2*d^3*m1^4*m2*Pi*r^d*Gamma[d/2] - 
    8*m1^3*m2^2*Pi*r^d*Gamma[d/2] - 2*d*m1^3*m2^2*Pi*r^d*Gamma[d/2] + 8*d^2*m1^3*m2^2*Pi*r^d*Gamma[d/2] + 
    2*d^3*m1^3*m2^2*Pi*r^d*Gamma[d/2] + 8*m1^2*m2^3*Pi*r^d*Gamma[d/2] + 2*d*m1^2*m2^3*Pi*r^d*Gamma[d/2] - 
    8*d^2*m1^2*m2^3*Pi*r^d*Gamma[d/2] - 2*d^3*m1^2*m2^3*Pi*r^d*Gamma[d/2] + 8*m1*m2^4*Pi*r^d*Gamma[d/2] + 
    2*d*m1*m2^4*Pi*r^d*Gamma[d/2] - 8*d^2*m1*m2^4*Pi*r^d*Gamma[d/2] - 2*d^3*m1*m2^4*Pi*r^d*Gamma[d/2] - 
    2*m1^4*m2*Pi*r^d*v2*Gamma[d/2] - 3*d*m1^4*m2*Pi*r^d*v2*Gamma[d/2] + 4*d^2*m1^4*m2*Pi*r^d*v2*Gamma[d/2] + 
    d^3*m1^4*m2*Pi*r^d*v2*Gamma[d/2] + 14*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] + 
    6*d*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] - 16*d^2*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] - 
    4*d^3*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] - 14*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] - 
    6*d*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] + 16*d^2*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] + 
    4*d^3*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] + 2*m1*m2^4*Pi*r^d*v2*Gamma[d/2] + 
    3*d*m1*m2^4*Pi*r^d*v2*Gamma[d/2] - 4*d^2*m1*m2^4*Pi*r^d*v2*Gamma[d/2] - 
    d^3*m1*m2^4*Pi*r^d*v2*Gamma[d/2] - 8*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
    16*d*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 26*d^2*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
    2*d^3*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 48*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
    20*d*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 38*d^2*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
    10*d^3*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 48*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
    20*d*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] - 38*d^2*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
    10*d^3*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 8*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
    16*d*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] - 26*d^2*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
    2*d^3*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2])*v[ii1]*x[ii2]*x[ii3])/(2*(-1 + d)*(1 + d)*(4 + d)*(m1 + m2)^4*Pi*
   r^d*Gamma[d/2]) + ((-8*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 2*d*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    9*d^2*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 2*d^3*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    d^4*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 8*d*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    6*d^2*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 3*d^3*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    d^4*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 8*d*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    6*d^2*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 3*d^3*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    d^4*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 8*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 2*d*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    9*d^2*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 2*d^3*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    d^4*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 8*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] - 
    2*d*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 8*d^2*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 
    2*d^3*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] - 8*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
    2*d*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 8*d^2*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 
    2*d^3*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 8*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 
    2*d*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 8*d^2*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 
    2*d^3*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 8*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
    2*d*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 8*d^2*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 
    2*d^3*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 2*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    3*d*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 4*d^2*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    d^3*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 14*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    6*d*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 16*d^2*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    4*d^3*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 14*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    6*d*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 16*d^2*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    4*d^3*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 2*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    3*d*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 4*d^2*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    d^3*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 4*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] + 
    2*d*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] + 2*d^2*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] + 
    4*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] - 2*d*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] - 
    2*d^2*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] - 4*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] + 
    2*d*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] + 2*d^2*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] + 
    4*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] - 2*d*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] - 
    2*d^2*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] - 8*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    16*d*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 26*d^2*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    2*d^3*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 48*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    20*d*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 38*d^2*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    10*d^3*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 48*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    20*d*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 38*d^2*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    10*d^3*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 8*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    16*d*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 26*d^2*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    2*d^3*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2])*v[ii3]*\[Delta][ii1, ii2])/(2*(-1 + d)^2*(1 + d)*(4 + d)*(m1 + m2)^4*Pi*
   r^d*Gamma[d/2]) + 
 x[ii3]*(((2*m1^4*m2*xv + d*m1^4*m2*xv - 2*m1^3*m2^2*xv - d*m1^3*m2^2*xv + 2*m1^2*m2^3*xv + d*m1^2*m2^3*xv - 
      2*m1*m2^4*xv - d*m1*m2^4*xv)*v[ii1]*v[ii2])/((1 + d)*(4 + d)*(m1 + m2)^4) + 
   ((8*G*m1^5*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 10*d*G*m1^5*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      d^2*G*m1^5*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + d^3*G*m1^5*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      8*d*G*m1^4*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 2*d^2*G*m1^4*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      d^3*G*m1^4*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 8*d*G*m1^2*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      2*d^2*G*m1^2*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + d^3*G*m1^2*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      8*G*m1*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 10*d*G*m1*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      d^2*G*m1*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - d^3*G*m1*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      8*m1^4*m2*Pi*r^d*xv*Gamma[d/2] - 6*d*m1^4*m2*Pi*r^d*xv*Gamma[d/2] - 
      2*d^2*m1^4*m2*Pi*r^d*xv*Gamma[d/2] + 8*m1^3*m2^2*Pi*r^d*xv*Gamma[d/2] - 
      6*d*m1^3*m2^2*Pi*r^d*xv*Gamma[d/2] - 2*d^2*m1^3*m2^2*Pi*r^d*xv*Gamma[d/2] - 
      8*m1^2*m2^3*Pi*r^d*xv*Gamma[d/2] + 6*d*m1^2*m2^3*Pi*r^d*xv*Gamma[d/2] + 
      2*d^2*m1^2*m2^3*Pi*r^d*xv*Gamma[d/2] - 8*m1*m2^4*Pi*r^d*xv*Gamma[d/2] + 
      6*d*m1*m2^4*Pi*r^d*xv*Gamma[d/2] + 2*d^2*m1*m2^4*Pi*r^d*xv*Gamma[d/2] + 
      6*m1^4*m2*Pi*r^d*v2*xv*Gamma[d/2] - 5*d*m1^4*m2*Pi*r^d*v2*xv*Gamma[d/2] - 
      d^2*m1^4*m2*Pi*r^d*v2*xv*Gamma[d/2] - 18*m1^3*m2^2*Pi*r^d*v2*xv*Gamma[d/2] + 
      14*d*m1^3*m2^2*Pi*r^d*v2*xv*Gamma[d/2] + 4*d^2*m1^3*m2^2*Pi*r^d*v2*xv*Gamma[d/2] + 
      18*m1^2*m2^3*Pi*r^d*v2*xv*Gamma[d/2] - 14*d*m1^2*m2^3*Pi*r^d*v2*xv*Gamma[d/2] - 
      4*d^2*m1^2*m2^3*Pi*r^d*v2*xv*Gamma[d/2] - 6*m1*m2^4*Pi*r^d*v2*xv*Gamma[d/2] + 
      5*d*m1*m2^4*Pi*r^d*v2*xv*Gamma[d/2] + d^2*m1*m2^4*Pi*r^d*v2*xv*Gamma[d/2] + 
      8*G*m1^5*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 24*d*G*m1^5*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      2*d^2*G*m1^5*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 48*G*m1^4*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      28*d*G*m1^4*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 10*d^2*G*m1^4*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      48*G*m1^2*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 28*d*G*m1^2*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      10*d^2*G*m1^2*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 8*G*m1*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      24*d*G*m1*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 2*d^2*G*m1*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2])*\[Delta][ii1, ii2])/
    (2*(-1 + d)^2*(4 + d)*(m1 + m2)^4*Pi*r^d*Gamma[d/2])) + 
 ((8*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 2*d*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 - 9*d^2*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    2*d^3*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + d^4*G*m1^5*m2*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    8*d*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 + 6*d^2*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    3*d^3*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - d^4*G*m1^4*m2^2*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    8*d*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 6*d^2*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    3*d^3*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 + d^4*G*m1^2*m2^4*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    8*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 2*d*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 9*d^2*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - 
    2*d^3*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 - d^4*G*m1*m2^5*Pi^(d/2)*r^4*\[Kappa]d^2 + 
    8*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 2*d*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] - 
    8*d^2*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] - 2*d^3*m1^4*m2*Pi*r^(2 + d)*Gamma[d/2] + 
    8*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] + 2*d*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
    8*d^2*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 2*d^3*m1^3*m2^2*Pi*r^(2 + d)*Gamma[d/2] - 
    8*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 2*d*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 
    8*d^2*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] + 2*d^3*m1^2*m2^3*Pi*r^(2 + d)*Gamma[d/2] - 
    8*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] - 2*d*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
    8*d^2*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 2*d^3*m1*m2^4*Pi*r^(2 + d)*Gamma[d/2] + 
    2*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] + 3*d*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    4*d^2*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - d^3*m1^4*m2*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    14*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] - 6*d*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    16*d^2*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 4*d^3*m1^3*m2^2*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    14*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] + 6*d*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    16*d^2*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 4*d^3*m1^2*m2^3*Pi*r^(2 + d)*v2*Gamma[d/2] - 
    2*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] - 3*d*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    4*d^2*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + d^3*m1*m2^4*Pi*r^(2 + d)*v2*Gamma[d/2] + 
    4*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] - 2*d*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] - 
    2*d^2*m1^4*m2*Pi*r^d*xv^2*Gamma[d/2] - 4*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 
    2*d*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 2*d^2*m1^3*m2^2*Pi*r^d*xv^2*Gamma[d/2] + 
    4*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 2*d*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 
    2*d^2*m1^2*m2^3*Pi*r^d*xv^2*Gamma[d/2] - 4*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 
    2*d*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 2*d^2*m1*m2^4*Pi*r^d*xv^2*Gamma[d/2] + 
    8*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 16*d*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    26*d^2*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 2*d^3*G*m1^5*m2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    48*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] + 20*d*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    38*d^2*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 10*d^3*G*m1^4*m2^2*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    48*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 20*d*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    38*d^2*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] + 10*d^3*G*m1^2*m2^4*Pi*r^4*\[Kappa]d*Gamma[d/2] - 
    8*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 16*d*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 
    26*d^2*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2] + 2*d^3*G*m1*m2^5*Pi*r^4*\[Kappa]d*Gamma[d/2])*v[ii1]*\[Delta][ii2, ii3])/
  (2*(-1 + d)^2*(1 + d)*(4 + d)*(m1 + m2)^4*Pi*r^d*Gamma[d/2]) + 
 x[ii1]*(((-2*m1^4*m2*xv - d*m1^4*m2*xv + 2*m1^3*m2^2*xv + d*m1^3*m2^2*xv - 2*m1^2*m2^3*xv - d*m1^2*m2^3*xv + 
      2*m1*m2^4*xv + d*m1*m2^4*xv)*v[ii2]*v[ii3])/((1 + d)*(4 + d)*(m1 + m2)^4) + 
   ((8*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - 2*d*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 - 9*d^2*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      2*d^3*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + d^4*G*m1^5*m2*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      8*d*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 + 6*d^2*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      3*d^3*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 - d^4*G*m1^4*m2^2*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      8*d*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 6*d^2*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      3*d^3*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 + d^4*G*m1^2*m2^4*Pi^(d/2)*r^2*\[Kappa]d^2 - 
      8*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 + 2*d*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 + 9*d^2*G*m1*m2^5*Pi^(d/2)*r^2*
       \[Kappa]d^2 - 2*d^3*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 - d^4*G*m1*m2^5*Pi^(d/2)*r^2*\[Kappa]d^2 + 
      8*m1^4*m2*Pi*r^d*Gamma[d/2] + 2*d*m1^4*m2*Pi*r^d*Gamma[d/2] - 8*d^2*m1^4*m2*Pi*r^d*Gamma[d/2] - 
      2*d^3*m1^4*m2*Pi*r^d*Gamma[d/2] + 8*m1^3*m2^2*Pi*r^d*Gamma[d/2] + 2*d*m1^3*m2^2*Pi*r^d*Gamma[d/2] - 
      8*d^2*m1^3*m2^2*Pi*r^d*Gamma[d/2] - 2*d^3*m1^3*m2^2*Pi*r^d*Gamma[d/2] - 8*m1^2*m2^3*Pi*r^d*Gamma[d/2] - 
      2*d*m1^2*m2^3*Pi*r^d*Gamma[d/2] + 8*d^2*m1^2*m2^3*Pi*r^d*Gamma[d/2] + 
      2*d^3*m1^2*m2^3*Pi*r^d*Gamma[d/2] - 8*m1*m2^4*Pi*r^d*Gamma[d/2] - 2*d*m1*m2^4*Pi*r^d*Gamma[d/2] + 
      8*d^2*m1*m2^4*Pi*r^d*Gamma[d/2] + 2*d^3*m1*m2^4*Pi*r^d*Gamma[d/2] + 2*m1^4*m2*Pi*r^d*v2*Gamma[d/2] + 
      3*d*m1^4*m2*Pi*r^d*v2*Gamma[d/2] - 4*d^2*m1^4*m2*Pi*r^d*v2*Gamma[d/2] - 
      d^3*m1^4*m2*Pi*r^d*v2*Gamma[d/2] - 14*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] - 
      6*d*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] + 16*d^2*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] + 
      4*d^3*m1^3*m2^2*Pi*r^d*v2*Gamma[d/2] + 14*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] + 
      6*d*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] - 16*d^2*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] - 
      4*d^3*m1^2*m2^3*Pi*r^d*v2*Gamma[d/2] - 2*m1*m2^4*Pi*r^d*v2*Gamma[d/2] - 
      3*d*m1*m2^4*Pi*r^d*v2*Gamma[d/2] + 4*d^2*m1*m2^4*Pi*r^d*v2*Gamma[d/2] + 
      d^3*m1*m2^4*Pi*r^d*v2*Gamma[d/2] + 8*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
      16*d*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 26*d^2*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
      2*d^3*G*m1^5*m2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 48*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      20*d*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 38*d^2*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
      10*d^3*G*m1^4*m2^2*Pi*r^2*\[Kappa]d*Gamma[d/2] - 48*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] - 
      20*d*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 38*d^2*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      10*d^3*G*m1^2*m2^4*Pi*r^2*\[Kappa]d*Gamma[d/2] - 8*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      16*d*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] + 26*d^2*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2] + 
      2*d^3*G*m1*m2^5*Pi*r^2*\[Kappa]d*Gamma[d/2])*v[ii3]*x[ii2])/(2*(-1 + d)*(1 + d)*(4 + d)*(m1 + m2)^4*Pi*r^d*
     Gamma[d/2]) + ((-8*G*m1^5*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 10*d*G*m1^5*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      d^2*G*m1^5*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - d^3*G*m1^5*m2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      8*d*G*m1^4*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 2*d^2*G*m1^4*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      d^3*G*m1^4*m2^2*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 8*d*G*m1^2*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      2*d^2*G*m1^2*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - d^3*G*m1^2*m2^4*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      8*G*m1*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 10*d*G*m1*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + 
      d^2*G*m1*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 + d^3*G*m1*m2^5*Pi^(d/2)*r^2*xv*\[Kappa]d^2 - 
      8*m1^4*m2*Pi*r^d*xv*Gamma[d/2] + 6*d*m1^4*m2*Pi*r^d*xv*Gamma[d/2] + 
      2*d^2*m1^4*m2*Pi*r^d*xv*Gamma[d/2] - 8*m1^3*m2^2*Pi*r^d*xv*Gamma[d/2] + 
      6*d*m1^3*m2^2*Pi*r^d*xv*Gamma[d/2] + 2*d^2*m1^3*m2^2*Pi*r^d*xv*Gamma[d/2] + 
      8*m1^2*m2^3*Pi*r^d*xv*Gamma[d/2] - 6*d*m1^2*m2^3*Pi*r^d*xv*Gamma[d/2] - 
      2*d^2*m1^2*m2^3*Pi*r^d*xv*Gamma[d/2] + 8*m1*m2^4*Pi*r^d*xv*Gamma[d/2] - 
      6*d*m1*m2^4*Pi*r^d*xv*Gamma[d/2] - 2*d^2*m1*m2^4*Pi*r^d*xv*Gamma[d/2] - 
      6*m1^4*m2*Pi*r^d*v2*xv*Gamma[d/2] + 5*d*m1^4*m2*Pi*r^d*v2*xv*Gamma[d/2] + 
      d^2*m1^4*m2*Pi*r^d*v2*xv*Gamma[d/2] + 18*m1^3*m2^2*Pi*r^d*v2*xv*Gamma[d/2] - 
      14*d*m1^3*m2^2*Pi*r^d*v2*xv*Gamma[d/2] - 4*d^2*m1^3*m2^2*Pi*r^d*v2*xv*Gamma[d/2] - 
      18*m1^2*m2^3*Pi*r^d*v2*xv*Gamma[d/2] + 14*d*m1^2*m2^3*Pi*r^d*v2*xv*Gamma[d/2] + 
      4*d^2*m1^2*m2^3*Pi*r^d*v2*xv*Gamma[d/2] + 6*m1*m2^4*Pi*r^d*v2*xv*Gamma[d/2] - 
      5*d*m1*m2^4*Pi*r^d*v2*xv*Gamma[d/2] - d^2*m1*m2^4*Pi*r^d*v2*xv*Gamma[d/2] - 
      8*G*m1^5*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 24*d*G*m1^5*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      2*d^2*G*m1^5*m2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 48*G*m1^4*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      28*d*G*m1^4*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 10*d^2*G*m1^4*m2^2*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 
      48*G*m1^2*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 28*d*G*m1^2*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      10*d^2*G*m1^2*m2^4*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] + 8*G*m1*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 
      24*d*G*m1*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2] - 2*d^2*G*m1*m2^5*Pi*r^2*xv*\[Kappa]d*Gamma[d/2])*\[Delta][ii2, ii3])/
    (2*(-1 + d)^2*(4 + d)*(m1 + m2)^4*Pi*r^d*Gamma[d/2]));

momentDdim[I4] = ((-(m1^3*m2*r^2) + m1^2*m2^2*r^2 - m1*m2^3*r^2)*x[ii3]*x[ii4]*\[Delta][ii1, ii2])/((4 + d)*(m1 + m2)^3) + 
 x[ii2]*(((-(m1^3*m2*r^2) + m1^2*m2^2*r^2 - m1*m2^3*r^2)*x[ii4]*\[Delta][ii1, ii3])/((4 + d)*(m1 + m2)^3) + 
   ((-(m1^3*m2*r^2) + m1^2*m2^2*r^2 - m1*m2^3*r^2)*x[ii3]*\[Delta][ii1, ii4])/((4 + d)*(m1 + m2)^3)) + 
 ((m1^3*m2*r^4 - m1^2*m2^2*r^4 + m1*m2^3*r^4)*\[Delta][ii1, ii4]*\[Delta][ii2, ii3])/((2 + d)*(4 + d)*(m1 + m2)^3) + 
 ((m1^3*m2*r^4 - m1^2*m2^2*r^4 + m1*m2^3*r^4)*\[Delta][ii1, ii3]*\[Delta][ii2, ii4])/((2 + d)*(4 + d)*(m1 + m2)^3) + 
 ((m1^3*m2*r^4 - m1^2*m2^2*r^4 + m1*m2^3*r^4)*\[Delta][ii1, ii2]*\[Delta][ii3, ii4])/((2 + d)*(4 + d)*(m1 + m2)^3) + 
 x[ii1]*(((-(m1^3*m2*r^2) + m1^2*m2^2*r^2 - m1*m2^3*r^2)*x[ii4]*\[Delta][ii2, ii3])/((4 + d)*(m1 + m2)^3) + 
   ((-(m1^3*m2*r^2) + m1^2*m2^2*r^2 - m1*m2^3*r^2)*x[ii3]*\[Delta][ii2, ii4])/((4 + d)*(m1 + m2)^3) + 
   x[ii2]*(((m1^3*m2 - m1^2*m2^2 + m1*m2^3)*x[ii3]*x[ii4])/(m1 + m2)^3 + 
     ((-(m1^3*m2*r^2) + m1^2*m2^2*r^2 - m1*m2^3*r^2)*\[Delta][ii3, ii4])/((4 + d)*(m1 + m2)^3)));

momentDdim[J3] = x[ii4]*(-((m1*(m1^2*m2 - m1*m2^2 + m2^3)*r^2*v[ii3]*\[Delta][ii1, ii2])/(d*(2 + d)*(m1 + m2)^3)) - 
   (m1*(m1^2*m2 - m1*m2^2 + m2^3)*r^2*v[ii2]*\[Delta][ii1, ii3])/(d*(2 + d)*(m1 + m2)^3) + 
   (m1*(m1^2*m2 - m1*m2^2 + m2^3)*r^2*v[ii1]*\[Delta][ii2, ii3])/((2 + d)*(m1 + m2)^3)) + 
 x[ii3]*(-((m1*(m1^2*m2 + d*m1^2*m2 - m1*m2^2 - d*m1*m2^2 + m2^3 + d*m2^3)*r^2*v[ii4]*\[Delta][ii1, ii2])/
     (d*(2 + d)*(m1 + m2)^3)) + (m1*(m1^2*m2 - m1*m2^2 + m2^3)*xv*x[ii4]*\[Delta][ii1, ii2])/(d*(m1 + m2)^3) + 
   (m1*(m1^2*m2 + d*m1^2*m2 - m1*m2^2 - d*m1*m2^2 + m2^3 + d*m2^3)*r^2*v[ii1]*\[Delta][ii2, ii4])/
    (d*(2 + d)*(m1 + m2)^3)) + x[ii2]*(-((m1*(m1^2*m2 - m1*m2^2 + m2^3)*v[ii1]*x[ii3]*x[ii4])/(m1 + m2)^3) - 
   (m1*(m1^2*m2 + d*m1^2*m2 - m1*m2^2 - d*m1*m2^2 + m2^3 + d*m2^3)*r^2*v[ii4]*\[Delta][ii1, ii3])/
    (d*(2 + d)*(m1 + m2)^3) + (m1*(m1^2*m2 - m1*m2^2 + m2^3)*xv*x[ii4]*\[Delta][ii1, ii3])/(d*(m1 + m2)^3) + 
   (m1*(m1^2*m2 + d*m1^2*m2 - m1*m2^2 - d*m1*m2^2 + m2^3 + d*m2^3)*r^2*v[ii1]*\[Delta][ii3, ii4])/
    (d*(2 + d)*(m1 + m2)^3)) + 
 x[ii1]*(-((m1*(m1^2*m2 - m1*m2^2 + m2^3)*r^2*v[ii4]*\[Delta][ii2, ii3])/((2 + d)*(m1 + m2)^3)) + 
   (m1*(m1^2*m2 - m1*m2^2 + m2^3)*r^2*v[ii3]*\[Delta][ii2, ii4])/(d*(2 + d)*(m1 + m2)^3) - 
   (m1*(m1^2*m2 - m1*m2^2 + m2^3)*xv*x[ii3]*\[Delta][ii2, ii4])/(d*(m1 + m2)^3) + 
   (m1*(m1^2*m2 - m1*m2^2 + m2^3)*r^2*v[ii2]*\[Delta][ii3, ii4])/(d*(2 + d)*(m1 + m2)^3) + 
   x[ii2]*((m1*(m1^2*m2 - m1*m2^2 + m2^3)*v[ii4]*x[ii3])/(m1 + m2)^3 - 
     (m1*(m1^2*m2 - m1*m2^2 + m2^3)*xv*\[Delta][ii3, ii4])/(d*(m1 + m2)^3)));

accelerationDdim = {(32 + 16*nu - 8*r + 16*nv^2 + 200*nu*nv^2 + 16*nu^2*nv^2 + 12*nu*r*nv^2 - 15*nu*r*nv^4 + 
    45*nu^2*r*nv^4 + 52*nu*v2 - 16*nu^2*v2 - 8*r*v2 - 24*nu*r*v2 + 36*nu*r*nv^2*v2 - 
    48*nu^2*r*nv^2*v2 - 24*nu*r*v2^2 + 32*nu^2*r*v2^2)/(8*r^3) + 
  \[Epsilon]*(-1/8*(96 + 80*nu - 24*r + 112*nv^2 + 1596*nu*nv^2 + 112*nu^2*nv^2 + 44*nu*r*nv^2 - 
       61*nu*r*nv^4 + 183*nu^2*r*nv^4 - 16*v2 - 4*nu*v2 - 48*nu^2*v2 - 8*r*v2 - 72*nu*r*v2 + 
       108*nu*r*nv^2*v2 - 176*nu^2*r*nv^2*v2 - 56*nu*r*v2^2 + 96*nu^2*r*v2^2)/r^3 + 
    ((64 + 32*nu - 8*r + 32*nv^2 + 400*nu*nv^2 + 32*nu^2*nv^2 + 12*nu*r*nv^2 - 15*nu*r*nv^4 + 
       45*nu^2*r*nv^4 + 104*nu*v2 - 32*nu^2*v2 - 8*r*v2 - 24*nu*r*v2 + 36*nu*r*nv^2*v2 - 
       48*nu^2*r*nv^2*v2 - 24*nu*r*v2^2 + 32*nu^2*r*v2^2)*Log[r])/(4*r^3) - 
    ((64 + 32*nu - 8*r + 32*nv^2 + 400*nu*nv^2 + 32*nu^2*nv^2 + 12*nu*r*nv^2 - 15*nu*r*nv^4 + 
       45*nu^2*r*nv^4 + 104*nu*v2 - 32*nu^2*v2 - 8*r*v2 - 24*nu*r*v2 + 36*nu*r*nv^2*v2 - 
       48*nu^2*r*nv^2*v2 - 24*nu*r*v2^2 + 32*nu^2*r*v2^2)*Log[r0])/(4*r^3)), 
 -1/2*(nv*(4 + 41*nu + 8*nu^2 - 8*r + 4*nu*r + 9*nu*r*nv^2 + 6*nu^2*r*nv^2 - 15*nu*r*v2 - 4*nu^2*r*v2))/
    r^3 + \[Epsilon]*((nv*(16 + 264*nu + 40*nu^2 - 16*r + 12*nu*r + 21*nu*r*nv^2 + 22*nu^2*r*nv^2 - 
       29*nu*r*v2 - 12*nu^2*r*v2))/(2*r^3) - (nv*(8 + 82*nu + 16*nu^2 - 8*r + 4*nu*r + 9*nu*r*nv^2 + 
       6*nu^2*r*nv^2 - 15*nu*r*v2 - 4*nu^2*r*v2)*Log[r])/r^3 + 
    (nv*(8 + 82*nu + 16*nu^2 - 8*r + 4*nu*r + 9*nu*r*nv^2 + 6*nu^2*r*nv^2 - 15*nu*r*v2 - 4*nu^2*r*v2)*
      Log[r0])/r^3)};

tailAction[4, I2] = ((nu^2*Pi*v*(136876916736 + 264241152*(153 + 1004*nu)*v^2 - 2359296*(-117169 + 63046*nu + 224176*nu^2)*v^4 + 
     98304*(-4904847 + 49976167*nu - 164991704*nu^2 + 180830783*nu^3)*v^6 + 
     1024*(376915133 - 3665831240*nu + 13481834608*nu^2 - 20257454860*nu^3 + 6216645044*nu^4)*v^8 - 
     512*(193243368 - 2617100575*nu + 11464415080*nu^2 - 8762477711*nu^3 - 63229250080*nu^4 + 
       127290516776*nu^5)*v^10 + 8*(189582305280 - 2866554138006*nu + 19041181858513*nu^2 - 
       70771158318088*nu^3 + 156621557854664*nu^4 - 200149333694264*nu^5 + 118446254874985*nu^6)*v^12 - 
     12*nu*(-347557967776 + 4631635861105*nu - 24597646796090*nu^2 + 61295287627193*nu^3 - 
       50970548251723*nu^4 - 65184459055230*nu^5 + 118048466232273*nu^6)*v^14 + 
     3*nu^2*(983870710831 - 11452163739952*nu + 44218674456728*nu^2 - 40467281240714*nu^3 - 
       97786802410688*nu^4 + 86519873531256*nu^5 + 210915211931079*nu^6)*v^16)*
    (1/(2*\[Epsilon]) + K[2] - 2*(EulerGamma + Log[2] + Log[r0])))/(11098128384*b^3) + 
  (nu^2*Pi*v*(-2959500902400 - 17968398336*v^2 - 5887292866560*nu*v^2 - 5251362979840*v^4 + 
     3438978007040*nu*v^4 + 12453840683008*nu^2*v^4 + 14681377406976*v^6 - 131616448643072*nu*v^6 + 
     414671093628928*nu^2*v^6 - 449127097237504*nu^3*v^6 - 8349754288128*v^8 + 91753405300736*nu*v^8 - 
     364724903313408*nu^2*v^8 + 568156067078144*nu^3*v^8 - 156587445477376*nu^4*v^8 + 4250697588736*v^10 - 
     47689120496640*nu*v^10 + 186225537757184*nu^2*v^10 - 152162973703168*nu^3*v^10 - 
     826752632774656*nu^4*v^10 + 1719922081628160*nu^5*v^10 - 42276440080384*v^12 + 642782413683440*nu*v^12 - 
     4290676794997832*nu^2*v^12 + 15996383970747328*nu^3*v^12 - 35440456572965248*nu^4*v^12 + 
     45310031588960064*nu^5*v^12 - 26858683725429256*nu^6*v^12 - 118938183778688*nu*v^14 + 
     1583512870982684*nu^2*v^14 - 8411931669566104*nu^3*v^14 + 20989182796865212*nu^4*v^14 - 
     17413830014800436*nu^5*v^14 - 22907868858153480*nu^6*v^14 + 41489584466712348*nu^7*v^14 - 
     85817510774429*nu^2*v^16 + 992118682140560*nu^3*v^16 - 3771623297022888*nu^4*v^16 + 
     3139513670517342*nu^5*v^16 + 9216005279273952*nu^6*v^16 - 7549146102945128*nu^7*v^16 - 
     19322421232030469*nu^8*v^16 + 8*EulerGamma*(136876916736 + 264241152*(153 + 1004*nu)*v^2 - 
       2359296*(-117169 + 63046*nu + 224176*nu^2)*v^4 + 98304*(-4904847 + 49976167*nu - 164991704*nu^2 + 
         180830783*nu^3)*v^6 + 1024*(376915133 - 3665831240*nu + 13481834608*nu^2 - 20257454860*nu^3 + 
         6216645044*nu^4)*v^8 - 512*(193243368 - 2617100575*nu + 11464415080*nu^2 - 8762477711*nu^3 - 
         63229250080*nu^4 + 127290516776*nu^5)*v^10 + 8*(189582305280 - 2866554138006*nu + 
         19041181858513*nu^2 - 70771158318088*nu^3 + 156621557854664*nu^4 - 200149333694264*nu^5 + 
         118446254874985*nu^6)*v^12 - 12*nu*(-347557967776 + 4631635861105*nu - 24597646796090*nu^2 + 
         61295287627193*nu^3 - 50970548251723*nu^4 - 65184459055230*nu^5 + 118048466232273*nu^6)*v^14 + 
       3*nu^2*(983870710831 - 11452163739952*nu + 44218674456728*nu^2 - 40467281240714*nu^3 - 
         97786802410688*nu^4 + 86519873531256*nu^5 + 210915211931079*nu^6)*v^16) - 1095015333888*Log[2] - 
     323431170048*v^2*Log[2] - 2122384932864*nu*v^2*Log[2] - 2211490824192*v^4*Log[2] + 
     1189953404928*nu*v^4*Log[2] + 4231180320768*nu^2*v^4*Log[2] + 3857328635904*v^6*Log[2] - 
     39302856966144*nu*v^6*Log[2] + 129754755760128*nu^2*v^6*Log[2] - 142211114336256*nu^3*v^6*Log[2] - 
     3087688769536*v^8*Log[2] + 30030489518080*nu*v^8*Log[2] - 110443189108736*nu^2*v^8*Log[2] + 
     165949070213120*nu^3*v^8*Log[2] - 50926756200448*nu^4*v^8*Log[2] + 791524835328*v^10*Log[2] - 
     10719643955200*nu*v^10*Log[2] + 46958244167680*nu^2*v^10*Log[2] - 35891108704256*nu^3*v^10*Log[2] - 
     258987008327680*nu^4*v^10*Log[2] + 521381956714496*nu^5*v^10*Log[2] - 12133267537920*v^12*Log[2] + 
     183459464832384*nu*v^12*Log[2] - 1218635638944832*nu^2*v^12*Log[2] + 4529354132357632*nu^3*v^12*Log[2] - 
     10023779702698496*nu^4*v^12*Log[2] + 12809557356432896*nu^5*v^12*Log[2] - 
     7580560311999040*nu^6*v^12*Log[2] - 33365564906496*nu*v^14*Log[2] + 444637042666080*nu^2*v^14*Log[2] - 
     2361374092424640*nu^3*v^14*Log[2] + 5884347612210528*nu^4*v^14*Log[2] - 
     4893172632165408*nu^5*v^14*Log[2] - 6257708069302080*nu^6*v^14*Log[2] + 
     11332652758298208*nu^7*v^14*Log[2] - 23612897059944*nu^2*v^16*Log[2] + 
     274851929758848*nu^3*v^16*Log[2] - 1061248186961472*nu^4*v^16*Log[2] + 
     971214749777136*nu^5*v^16*Log[2] + 2346883257856512*nu^6*v^16*Log[2] - 
     2076476964750144*nu^7*v^16*Log[2] - 5061965086345896*nu^8*v^16*Log[2] + 2190030667776*Log[4] + 
     646862340096*v^2*Log[4] + 4244769865728*nu*v^2*Log[4] + 4422981648384*v^4*Log[4] - 
     2379906809856*nu*v^4*Log[4] - 8462360641536*nu^2*v^4*Log[4] - 7714657271808*v^6*Log[4] + 
     78605713932288*nu*v^6*Log[4] - 259509511520256*nu^2*v^6*Log[4] + 284422228672512*nu^3*v^6*Log[4] + 
     6175377539072*v^8*Log[4] - 60060979036160*nu*v^8*Log[4] + 220886378217472*nu^2*v^8*Log[4] - 
     331898140426240*nu^3*v^8*Log[4] + 101853512400896*nu^4*v^8*Log[4] - 1583049670656*v^10*Log[4] + 
     21439287910400*nu*v^10*Log[4] - 93916488335360*nu^2*v^10*Log[4] + 71782217408512*nu^3*v^10*Log[4] + 
     517974016655360*nu^4*v^10*Log[4] - 1042763913428992*nu^5*v^10*Log[4] + 24266535075840*v^12*Log[4] - 
     366918929664768*nu*v^12*Log[4] + 2437271277889664*nu^2*v^12*Log[4] - 9058708264715264*nu^3*v^12*Log[4] + 
     20047559405396992*nu^4*v^12*Log[4] - 25619114712865792*nu^5*v^12*Log[4] + 
     15161120623998080*nu^6*v^12*Log[4] + 66731129812992*nu*v^14*Log[4] - 889274085332160*nu^2*v^14*Log[4] + 
     4722748184849280*nu^3*v^14*Log[4] - 11768695224421056*nu^4*v^14*Log[4] + 
     9786345264330816*nu^5*v^14*Log[4] + 12515416138604160*nu^6*v^14*Log[4] - 
     22665305516596416*nu^7*v^14*Log[4] + 47225794119888*nu^2*v^16*Log[4] - 
     549703859517696*nu^3*v^16*Log[4] + 2122496373922944*nu^4*v^16*Log[4] - 
     1942429499554272*nu^5*v^16*Log[4] - 4693766515713024*nu^6*v^16*Log[4] + 
     4152953929500288*nu^7*v^16*Log[4] + 10123930172691792*nu^8*v^16*Log[4] + 
     8*(136876916736 + 264241152*(153 + 1004*nu)*v^2 - 2359296*(-117169 + 63046*nu + 224176*nu^2)*v^4 + 
       98304*(-4904847 + 49976167*nu - 164991704*nu^2 + 180830783*nu^3)*v^6 + 
       1024*(376915133 - 3665831240*nu + 13481834608*nu^2 - 20257454860*nu^3 + 6216645044*nu^4)*v^8 - 
       512*(193243368 - 2617100575*nu + 11464415080*nu^2 - 8762477711*nu^3 - 63229250080*nu^4 + 
         127290516776*nu^5)*v^10 + 8*(189582305280 - 2866554138006*nu + 19041181858513*nu^2 - 
         70771158318088*nu^3 + 156621557854664*nu^4 - 200149333694264*nu^5 + 118446254874985*nu^6)*v^12 - 
       12*nu*(-347557967776 + 4631635861105*nu - 24597646796090*nu^2 + 61295287627193*nu^3 - 
         50970548251723*nu^4 - 65184459055230*nu^5 + 118048466232273*nu^6)*v^14 + 
       3*nu^2*(983870710831 - 11452163739952*nu + 44218674456728*nu^2 - 40467281240714*nu^3 - 
         97786802410688*nu^4 + 86519873531256*nu^5 + 210915211931079*nu^6)*v^16)*Log[b/v]))/
   (44392513536*b^3) + (nu^2*Pi*v*(-282780311224320 + 233640969633792*v^2 + 27967283527680*EulerGamma*v^2 - 
     1195788453543936*nu*v^2 - 44747653644288*EulerGamma*nu*v^2 - 595132746301440*v^4 - 
     71561623633920*EulerGamma*v^4 + 1107346902220800*nu*v^4 + 147898316095488*EulerGamma*nu*v^4 + 
     893068231311360*nu^2*v^4 + 97384986574848*EulerGamma*nu^2*v^4 + 1141960692400128*v^6 + 
     23601482956800*EulerGamma*v^6 - 10242993642602496*nu*v^6 - 35036667445248*EulerGamma*nu*v^6 + 
     32055217397170176*nu^2*v^6 - 18400622542848*EulerGamma*nu^2*v^6 - 33737753813385216*nu^3*v^6 + 
     290691691315200*EulerGamma*nu^3*v^6 - 1853538803759104*v^8 - 134767392399360*EulerGamma*v^8 + 
     18601148838805504*nu*v^8 + 1167804143493120*EulerGamma*nu*v^8 - 72353560441929728*nu^2*v^8 - 
     3976840574558208*EulerGamma*nu^2*v^8 + 126242473999327232*nu^3*v^8 + 
     6722201867157504*EulerGamma*nu^3*v^8 - 78825403426742272*nu^4*v^8 - 
     4950868104806400*EulerGamma*nu^4*v^8 + 776083236003840*v^10 + 292623134146560*EulerGamma*v^10 - 
     11873158192620544*nu*v^10 - 2939398243117056*EulerGamma*nu*v^10 + 60932087022444544*nu^2*v^10 + 
     11635148319492096*EulerGamma*nu^2*v^10 - 118571553678181376*nu^3*v^10 - 
     19638998492553216*EulerGamma*nu^3*v^10 - 1936754706325504*nu^4*v^10 + 
     5293374529443840*EulerGamma*nu^4*v^10 + 193580122904219648*nu^5*v^10 + 
     13480444137904128*EulerGamma*nu^5*v^10 - 2589295046000640*v^12 + 41438638304453520*nu*v^12 + 
     411641781122880*EulerGamma*nu*v^12 - 289668552927639160*nu^2*v^12 - 
     3240118690933824*EulerGamma*nu^2*v^12 + 1110821047490634688*nu^3*v^12 + 
     6388668473471424*EulerGamma*nu^3*v^12 - 2479148709202465664*nu^4*v^12 + 
     5673562449049152*EulerGamma*nu^4*v^12 + 3177489441541453376*nu^5*v^12 - 
     18366844514243904*EulerGamma*nu^5*v^12 - 1973154180091905208*nu^6*v^12 - 
     5690047923862848*EulerGamma*nu^6*v^12 - 6570363502465152*nu*v^14 + 87985249024112196*nu^2*v^14 - 
     465909667180013928*nu^3*v^14 + 1120836826542480996*nu^4*v^14 - 676031061862171500*nu^5*v^14 - 
     2017393493857267320*nu^6*v^14 + 2996612129241350532*nu^7*v^14 - 4258835685611943*nu^2*v^16 + 
     47568220657550736*nu^3*v^16 - 166909657415192472*nu^4*v^16 + 72286386124224522*nu^5*v^16 + 
     548613717713728896*nu^6*v^16 - 172638841913678232*nu^7*v^16 - 1371433304868639183*nu^8*v^16 + 
     55934567055360*v^2*Log[2] - 89495307288576*nu*v^2*Log[2] - 143123247267840*v^4*Log[2] + 
     295796632190976*nu*v^4*Log[2] + 194769973149696*nu^2*v^4*Log[2] + 47202965913600*v^6*Log[2] - 
     70073334890496*nu*v^6*Log[2] - 36801245085696*nu^2*v^6*Log[2] + 581383382630400*nu^3*v^6*Log[2] - 
     269534784798720*v^8*Log[2] + 2335608286986240*nu*v^8*Log[2] - 7953681149116416*nu^2*v^8*Log[2] + 
     13444403734315008*nu^3*v^8*Log[2] - 9901736209612800*nu^4*v^8*Log[2] + 585246268293120*v^10*Log[2] - 
     5878796486234112*nu*v^10*Log[2] + 23270296638984192*nu^2*v^10*Log[2] - 
     39277996985106432*nu^3*v^10*Log[2] + 10586749058887680*nu^4*v^10*Log[2] + 
     26960888275808256*nu^5*v^10*Log[2] + 823283562245760*nu*v^12*Log[2] - 
     6480237381867648*nu^2*v^12*Log[2] + 12777336946942848*nu^3*v^12*Log[2] + 
     11347124898098304*nu^4*v^12*Log[2] - 36733689028487808*nu^5*v^12*Log[2] - 
     11380095847725696*nu^6*v^12*Log[2] + 68985966034944*Log[4] + 20376163713024*v^2*Log[4] + 
     133710250770432*nu*v^2*Log[4] + 143604628586496*v^4*Log[4] - 88665325830144*nu*v^4*Log[4] - 
     255605751152640*nu^2*v^4*Log[4] - 208385543503872*v^6*Log[4] + 2753954927345664*nu*v^6*Log[4] - 
     8935906587181056*nu^2*v^6*Log[4] + 9324282765901824*nu^3*v^6*Log[4] + 3654574694400*v^8*Log[4] - 
     1537774762524672*nu*v^8*Log[4] + 7477962540711936*nu^2*v^8*Log[4] - 11260799383142400*nu^3*v^8*Log[4] + 
     2678053406343168*nu^4*v^8*Log[4] - 49866064625664*v^10*Log[4] + 675337569177600*nu*v^10*Log[4] - 
     2958369382563840*nu^2*v^10*Log[4] + 2261139848368128*nu^3*v^10*Log[4] + 
     16316181524643840*nu^4*v^10*Log[4] - 32847063273013248*nu^5*v^10*Log[4] + 764395854888960*v^12*Log[4] - 
     11557946284440192*nu*v^12*Log[4] + 76774045253524416*nu^2*v^12*Log[4] - 
     285349310338530816*nu^3*v^12*Log[4] + 631498121270005248*nu^4*v^12*Log[4] - 
     807002113455272448*nu^5*v^12*Log[4] + 477575299655939520*nu^6*v^12*Log[4] + 
     2102030589109248*nu*v^14*Log[4] - 28012133687963040*nu^2*v^14*Log[4] + 
     148766567822752320*nu^3*v^14*Log[4] - 370713899569263264*nu^4*v^14*Log[4] + 
     308269875826420704*nu^5*v^14*Log[4] + 394235608366031040*nu^6*v^14*Log[4] - 
     713957123772787104*nu^7*v^14*Log[4] + 1487612514776472*nu^2*v^16*Log[4] - 
     17315671574807424*nu^3*v^16*Log[4] + 66858635778572736*nu^4*v^16*Log[4] - 
     61186529235959568*nu^5*v^16*Log[4] - 147853645244960256*nu^6*v^16*Log[4] + 
     130818048779259072*nu^7*v^16*Log[4] + 318903800439791448*nu^8*v^16*Log[4] - 2140353331200*v^4*Log[16] + 
     6849130659840*nu*v^4*Log[16] - 5479304527872*nu^2*v^4*Log[16] - 17313080279040*v^6*Log[16] - 
     138937469239296*nu*v^6*Log[16] + 380678487146496*nu^2*v^6*Log[16] - 182491281358848*nu^3*v^6*Log[16] + 
     95434908893184*v^8*Log[16] - 177073038557184*nu*v^8*Log[16] - 260020813430784*nu^2*v^8*Log[16] + 
     403003979857920*nu^3*v^8*Log[16] + 265166117142528*nu^4*v^8*Log[16] + 
     1008*(136876916736 + 264241152*(153 + 1004*nu)*v^2 - 2359296*(-117169 + 63046*nu + 224176*nu^2)*v^4 + 
       98304*(-4904847 + 49976167*nu - 164991704*nu^2 + 180830783*nu^3)*v^6 + 
       1024*(376915133 - 3665831240*nu + 13481834608*nu^2 - 20257454860*nu^3 + 6216645044*nu^4)*v^8 - 
       512*(193243368 - 2617100575*nu + 11464415080*nu^2 - 8762477711*nu^3 - 63229250080*nu^4 + 
         127290516776*nu^5)*v^10 + 8*(189582305280 - 2866554138006*nu + 19041181858513*nu^2 - 
         70771158318088*nu^3 + 156621557854664*nu^4 - 200149333694264*nu^5 + 118446254874985*nu^6)*v^12 - 
       12*nu*(-347557967776 + 4631635861105*nu - 24597646796090*nu^2 + 61295287627193*nu^3 - 
         50970548251723*nu^4 - 65184459055230*nu^5 + 118048466232273*nu^6)*v^14 + 
       3*nu^2*(983870710831 - 11452163739952*nu + 44218674456728*nu^2 - 40467281240714*nu^3 - 
         97786802410688*nu^4 + 86519873531256*nu^5 + 210915211931079*nu^6)*v^16)*Log[b] - 
     1008*(136876916736 + 264241152*(153 + 1004*nu)*v^2 - 2359296*(-117169 + 63046*nu + 224176*nu^2)*v^4 + 
       98304*(-4904847 + 49976167*nu - 164991704*nu^2 + 180830783*nu^3)*v^6 + 
       1024*(376915133 - 3665831240*nu + 13481834608*nu^2 - 20257454860*nu^3 + 6216645044*nu^4)*v^8 - 
       512*(193243368 - 2617100575*nu + 11464415080*nu^2 - 8762477711*nu^3 - 63229250080*nu^4 + 
         127290516776*nu^5)*v^10 + 8*(189582305280 - 2866554138006*nu + 19041181858513*nu^2 - 
         70771158318088*nu^3 + 156621557854664*nu^4 - 200149333694264*nu^5 + 118446254874985*nu^6)*v^12 - 
       12*nu*(-347557967776 + 4631635861105*nu - 24597646796090*nu^2 + 61295287627193*nu^3 - 
         50970548251723*nu^4 - 65184459055230*nu^5 + 118048466232273*nu^6)*v^14 + 
       3*nu^2*(983870710831 - 11452163739952*nu + 44218674456728*nu^2 - 40467281240714*nu^3 - 
         97786802410688*nu^4 + 86519873531256*nu^5 + 210915211931079*nu^6)*v^16)*Log[r0] + 
     184584071282688*v^2*PolyGamma[0, 1/2] - 357981229154304*nu*v^2*PolyGamma[0, 1/2] - 
     134954132963328*v^4*PolyGamma[0, 1/2] + 566142382374912*nu*v^4*PolyGamma[0, 1/2] - 
     4063004983296*nu^2*v^4*PolyGamma[0, 1/2] + 91066609041408*v^6*PolyGamma[0, 1/2] - 
     210310796279808*nu*v^6*PolyGamma[0, 1/2] - 242896338026496*nu^2*v^6*PolyGamma[0, 1/2] + 
     1478546172149760*nu^3*v^6*PolyGamma[0, 1/2] - 801355788656640*v^8*PolyGamma[0, 1/2] + 
     7635646265942016*nu*v^8*PolyGamma[0, 1/2] - 28730649757114368*nu^2*v^8*PolyGamma[0, 1/2] + 
     51068459494047744*nu^3*v^8*PolyGamma[0, 1/2] - 37370924370984960*nu^4*v^8*PolyGamma[0, 1/2] + 
     522622604722176*v^10*PolyGamma[0, 1/2] - 7051783490906112*nu*v^10*PolyGamma[0, 1/2] + 
     34789389633718272*nu^2*v^10*PolyGamma[0, 1/2] - 72783995494146048*nu^3*v^10*PolyGamma[0, 1/2] + 
     36959370057308160*nu^4*v^10*PolyGamma[0, 1/2] + 42906841262659584*nu^5*v^10*PolyGamma[0, 1/2] + 
     770078298394944*nu*v^12*PolyGamma[0, 1/2] - 7640118323062848*nu^2*v^12*PolyGamma[0, 1/2] + 
     20811728014547904*nu^3*v^12*PolyGamma[0, 1/2] + 4757880583374912*nu^4*v^12*PolyGamma[0, 1/2] - 
     61504674111736128*nu^5*v^12*PolyGamma[0, 1/2] - 4414912288121664*nu^6*v^12*PolyGamma[0, 1/2] - 
     156616787755008*v^2*PolyGamma[0, 3/2] + 313233575510016*nu*v^2*PolyGamma[0, 3/2] + 
     63392509329408*v^4*PolyGamma[0, 3/2] - 418244066279424*nu*v^4*PolyGamma[0, 3/2] + 
     101447991558144*nu^2*v^4*PolyGamma[0, 3/2] - 67465126084608*v^6*PolyGamma[0, 3/2] + 
     175274128834560*nu*v^6*PolyGamma[0, 3/2] + 224495715483648*nu^2*v^6*PolyGamma[0, 3/2] - 
     1187854480834560*nu^3*v^6*PolyGamma[0, 3/2] + 666588396257280*v^8*PolyGamma[0, 3/2] - 
     6467842122448896*nu*v^8*PolyGamma[0, 3/2] + 24753809182556160*nu^2*v^8*PolyGamma[0, 3/2] - 
     44346257626890240*nu^3*v^8*PolyGamma[0, 3/2] + 32420056266178560*nu^4*v^8*PolyGamma[0, 3/2] - 
     229999470575616*v^10*PolyGamma[0, 3/2] + 4112385247789056*nu*v^10*PolyGamma[0, 3/2] - 
     23154241314226176*nu^2*v^10*PolyGamma[0, 3/2] + 53144997001592832*nu^3*v^10*PolyGamma[0, 3/2] - 
     31665995527864320*nu^4*v^10*PolyGamma[0, 3/2] - 29426397124755456*nu^5*v^10*PolyGamma[0, 3/2] - 
     358436517272064*nu*v^12*PolyGamma[0, 3/2] + 4399999632129024*nu^2*v^12*PolyGamma[0, 3/2] - 
     14423059541076480*nu^3*v^12*PolyGamma[0, 3/2] + 915681865674240*nu^4*v^12*PolyGamma[0, 3/2] + 
     43137829597492224*nu^5*v^12*PolyGamma[0, 3/2] - 1275135635741184*nu^6*v^12*PolyGamma[0, 3/2]))/
   (5593456705536*b^3))/5;

tailAction[4, I3] = (-1/20480*(nu^2*(-1 + 4*nu)*Pi*v^3*(7819776 - 1152*(1759 + 2356*nu)*v^2 - 
      8*(2502967 - 24081730*nu + 38428000*nu^2)*v^4 + 2*(6720912 - 40235087*nu + 26612096*nu^2 + 
        33730180*nu^3)*v^6 + (30732192 - 435921144*nu + 2255212145*nu^2 - 4882094846*nu^3 + 3802831697*nu^4)*
       v^8)*(1/(2*\[Epsilon]) + K[3] - 2*(EulerGamma + Log[2] + Log[r0])))/b^3 - 
  (nu^2*(-1 + 4*nu)*Pi*v^3*(-301584384 + 140720640*v^2 + 104471808*nu*v^2 + 926068312*v^4 - 
     8325064048*nu*v^4 + 12956923264*nu^2*v^4 - 526909632*v^6 + 3444346534*nu*v^6 - 2726250616*nu^2*v^6 - 
     3077015096*nu^3*v^6 - 1352695392*v^8 + 19523853336*nu*v^8 - 102228138861*nu^2*v^8 + 
     222472627062*nu^3*v^8 - 172683726663*nu^4*v^8 + 12*EulerGamma*(7819776 - 1152*(1759 + 2356*nu)*v^2 - 
       8*(2502967 - 24081730*nu + 38428000*nu^2)*v^4 + 2*(6720912 - 40235087*nu + 26612096*nu^2 + 
         33730180*nu^3)*v^6 + (30732192 - 435921144*nu + 2255212145*nu^2 - 4882094846*nu^3 + 3802831697*nu^4)*
        v^8) - 93837312*Log[2] + 24316416*v^2*Log[2] + 32569344*nu*v^2*Log[2] + 240284832*v^4*Log[2] - 
     2311846080*nu*v^4*Log[2] + 3689088000*nu^2*v^4*Log[2] - 161301888*v^6*Log[2] + 965642088*nu*v^6*Log[2] - 
     638690304*nu^2*v^6*Log[2] - 809524320*nu^3*v^6*Log[2] - 368786304*v^8*Log[2] + 
     5231053728*nu*v^8*Log[2] - 27062545740*nu^2*v^8*Log[2] + 58585138152*nu^3*v^8*Log[2] - 
     45633980364*nu^4*v^8*Log[2] + 187674624*Log[4] - 48632832*v^2*Log[4] - 65138688*nu*v^2*Log[4] - 
     480569664*v^4*Log[4] + 4623692160*nu*v^4*Log[4] - 7378176000*nu^2*v^4*Log[4] + 322603776*v^6*Log[4] - 
     1931284176*nu*v^6*Log[4] + 1277380608*nu^2*v^6*Log[4] + 1619048640*nu^3*v^6*Log[4] + 
     737572608*v^8*Log[4] - 10462107456*nu*v^8*Log[4] + 54125091480*nu^2*v^8*Log[4] - 
     117170276304*nu^3*v^8*Log[4] + 91267960728*nu^4*v^8*Log[4] + 
     12*(7819776 - 1152*(1759 + 2356*nu)*v^2 - 8*(2502967 - 24081730*nu + 38428000*nu^2)*v^4 + 
       2*(6720912 - 40235087*nu + 26612096*nu^2 + 33730180*nu^3)*v^6 + 
       (30732192 - 435921144*nu + 2255212145*nu^2 - 4882094846*nu^3 + 3802831697*nu^4)*v^8)*Log[b/v]))/
   (122880*b^3) + (nu^2*(-1 + 4*nu)*Pi*v^3*(6023061504 - 7576134912*v^2 - 596592000*EulerGamma*v^2 + 
     4291852032*nu*v^2 + 1551139200*EulerGamma*nu*v^2 - 12659033224*v^4 + 227808000*EulerGamma*v^4 + 
     139816106320*nu*v^4 - 454780800*EulerGamma*nu*v^4 - 236838645760*nu^2*v^4 - 
     357552000*EulerGamma*nu^2*v^4 + 21871774656*v^6 + 1357992000*EulerGamma*v^6 - 169598700866*nu*v^6 - 
     13883132700*EulerGamma*nu*v^6 + 304481195048*nu^2*v^6 + 42876791100*EulerGamma*nu^2*v^6 - 
     112102090520*nu^3*v^6 - 41497747200*EulerGamma*nu^3*v^6 + 19829387808*v^8 - 294090928536*nu*v^8 + 
     1584430550440*nu^2*v^8 - 3600734626594*nu^3*v^8 + 2952303817093*nu^4*v^8 - 1193184000*v^2*Log[2] + 
     3102278400*nu*v^2*Log[2] + 455616000*v^4*Log[2] - 909561600*nu*v^4*Log[2] - 715104000*nu^2*v^4*Log[2] + 
     2715984000*v^6*Log[2] - 27766265400*nu*v^6*Log[2] + 85753582200*nu^2*v^6*Log[2] - 
     82995494400*nu^3*v^6*Log[2] - 1367746560*Log[4] + 182269440*v^2*Log[4] - 131880960*nu*v^2*Log[4] + 
     1883645280*v^4*Log[4] - 21518533440*nu*v^4*Log[4] + 43481594880*nu^2*v^4*Log[4] + 778792320*v^6*Log[4] - 
     4130214120*nu*v^6*Log[4] - 5968419840*nu^2*v^6*Log[4] + 3901269600*nu^3*v^6*Log[4] - 
     1132444800*v^8*Log[4] + 29552070240*nu*v^8*Log[4] - 207340943220*nu^2*v^8*Log[4] + 
     587170575000*nu^3*v^8*Log[4] - 545092177140*nu^4*v^8*Log[4] - 19906560*Log[16] + 91238400*v^2*Log[16] + 
     310210560*nu*v^2*Log[16] + 860313600*v^4*Log[16] - 6579578880*nu*v^4*Log[16] + 
     5927362560*nu^2*v^4*Log[16] - 1599160320*v^6*Log[16] + 9307422720*nu*v^6*Log[16] - 
     1805967360*nu^2*v^6*Log[16] - 8022067200*nu^3*v^6*Log[16] - 2199674880*v^8*Log[16] + 
     24456867840*nu*v^8*Log[16] - 99298621440*nu^2*v^8*Log[16] + 145803248640*nu^3*v^8*Log[16] - 
     69708764160*nu^4*v^8*Log[16] - 360*(7819776 - 1152*(1759 + 2356*nu)*v^2 - 
       8*(2502967 - 24081730*nu + 38428000*nu^2)*v^4 + 2*(6720912 - 40235087*nu + 26612096*nu^2 + 
         33730180*nu^3)*v^6 + (30732192 - 435921144*nu + 2255212145*nu^2 - 4882094846*nu^3 + 3802831697*nu^4)*
        v^8)*Log[b] + 360*(7819776 - 1152*(1759 + 2356*nu)*v^2 - 8*(2502967 - 24081730*nu + 38428000*nu^2)*
        v^4 + 2*(6720912 - 40235087*nu + 26612096*nu^2 + 33730180*nu^3)*v^6 + 
       (30732192 - 435921144*nu + 2255212145*nu^2 - 4882094846*nu^3 + 3802831697*nu^4)*v^8)*Log[r0] - 
     3460233600*v^2*PolyGamma[0, 1/2] + 4414780800*nu*v^2*PolyGamma[0, 1/2] + 
     1321286400*v^4*PolyGamma[0, 1/2] - 888163200*nu*v^4*PolyGamma[0, 1/2] - 
     1017648000*nu^2*v^4*PolyGamma[0, 1/2] + 7876353600*v^6*PolyGamma[0, 1/2] - 
     70092791100*nu*v^6*PolyGamma[0, 1/2] + 169179313500*nu^2*v^6*PolyGamma[0, 1/2] - 
     118108972800*nu^3*v^6*PolyGamma[0, 1/2] + 2863641600*v^2*PolyGamma[0, 3/2] - 
     2863641600*nu*v^2*PolyGamma[0, 3/2] - 1093478400*v^4*PolyGamma[0, 3/2] + 
     433382400*nu*v^4*PolyGamma[0, 3/2] + 660096000*nu^2*v^4*PolyGamma[0, 3/2] - 
     6518361600*v^6*PolyGamma[0, 3/2] + 56209658400*nu*v^6*PolyGamma[0, 3/2] - 
     126302522400*nu^2*v^6*PolyGamma[0, 3/2] + 76611225600*nu^3*v^6*PolyGamma[0, 3/2]))/(3686400*b^3))/189;

tailAction[4, J2] = (16*((-9*nu^2*(-1 + 4*nu)*Pi*v^3*(401408 - 3584*(373 + 220*nu)*v^2 - 32*(150293 - 1659572*nu + 1651928*nu^2)*
       v^4 + 8*(3721152 - 18902261*nu + 10777034*nu^2 + 8239240*nu^3)*v^6 + 
      (71633952 - 817337512*nu + 3172055461*nu^2 - 4735081924*nu^3 + 2416554948*nu^4)*v^8)*
     (1/(2*\[Epsilon]) + KJ[2] - 2*(EulerGamma + Log[2] + Log[r0])))/(12845056*b^3) - 
   (3*nu^2*(-1 + 4*nu)*Pi*v^3*(-15253504 + 56939008*v^2 + 32585728*nu*v^2 + 199521632*v^4 - 
      2205437312*nu*v^4 + 2189790464*nu^2*v^4 - 1275511680*v^6 + 6509444872*nu*v^6 - 3739867408*nu^2*v^6 - 
      2926466624*nu^3*v^6 - 3108943200*v^8 + 35577592456*nu*v^8 - 138644450581*nu^2*v^8 + 
      208203793444*nu^3*v^8 - 106918855044*nu^4*v^8 + 12*EulerGamma*(401408 - 3584*(373 + 220*nu)*v^2 - 
        32*(150293 - 1659572*nu + 1651928*nu^2)*v^4 + 8*(3721152 - 18902261*nu + 10777034*nu^2 + 
          8239240*nu^3)*v^6 + (71633952 - 817337512*nu + 3172055461*nu^2 - 4735081924*nu^3 + 2416554948*nu^4)*
         v^8) - 4816896*Log[2] + 16041984*v^2*Log[2] + 9461760*nu*v^2*Log[2] + 57712512*v^4*Log[2] - 
      637275648*nu*v^4*Log[2] + 634340352*nu^2*v^4*Log[2] - 357230592*v^6*Log[2] + 1814617056*nu*v^6*Log[2] - 
      1034595264*nu^2*v^6*Log[2] - 790967040*nu^3*v^6*Log[2] - 859607424*v^8*Log[2] + 
      9808050144*nu*v^8*Log[2] - 38064665532*nu^2*v^8*Log[2] + 56820983088*nu^3*v^8*Log[2] - 
      28998659376*nu^4*v^8*Log[2] + 9633792*Log[4] - 32083968*v^2*Log[4] - 18923520*nu*v^2*Log[4] - 
      115425024*v^4*Log[4] + 1274551296*nu*v^4*Log[4] - 1268680704*nu^2*v^4*Log[4] + 714461184*v^6*Log[4] - 
      3629234112*nu*v^6*Log[4] + 2069190528*nu^2*v^6*Log[4] + 1581934080*nu^3*v^6*Log[4] + 
      1719214848*v^8*Log[4] - 19616100288*nu*v^8*Log[4] + 76129331064*nu^2*v^8*Log[4] - 
      113641966176*nu^3*v^8*Log[4] + 57997318752*nu^4*v^8*Log[4] + 
      12*(401408 - 3584*(373 + 220*nu)*v^2 - 32*(150293 - 1659572*nu + 1651928*nu^2)*v^4 + 
        8*(3721152 - 18902261*nu + 10777034*nu^2 + 8239240*nu^3)*v^6 + 
        (71633952 - 817337512*nu + 3172055461*nu^2 - 4735081924*nu^3 + 2416554948*nu^4)*v^8)*Log[b/v]))/
    (25690112*b^3) + (3*nu^2*(-1 + 4*nu)*Pi*v^3*(168591360 - 624605184*v^2 + 121927680*EulerGamma*v^2 + 
      137561088*nu*v^2 + 135475200*EulerGamma*nu*v^2 - 1645949472*v^4 - 337478400*EulerGamma*v^4 + 
      19445625216*nu*v^4 - 523031040*EulerGamma*nu*v^4 - 22478444544*nu^2*v^4 - 
      164505600*EulerGamma*nu^2*v^4 + 11857132032*v^6 - 1820206080*EulerGamma*v^6 - 69791770888*nu*v^6 + 
      8712537120*EulerGamma*nu*v^6 + 83479243744*nu^2*v^6 + 1023039360*EulerGamma*nu^2*v^6 - 
      14263752544*nu^3*v^6 - 12116361600*EulerGamma*nu^3*v^6 + 24311316000*v^8 - 285328551640*nu*v^8 + 
      1152593663659*nu^2*v^8 - 1830057751084*nu^3*v^8 + 999966691260*nu^4*v^8 + 243855360*v^2*Log[2] + 
      270950400*nu*v^2*Log[2] - 674956800*v^4*Log[2] - 1046062080*nu*v^4*Log[2] - 329011200*nu^2*v^4*Log[2] - 
      3640412160*v^6*Log[2] + 17425074240*nu*v^6*Log[2] + 2046078720*nu^2*v^6*Log[2] - 
      24232723200*nu^3*v^6*Log[2] + 236027904*Log[4] - 754747392*v^2*Log[4] - 1976131584*nu*v^2*Log[4] - 
      1655235456*v^4*Log[4] + 11348123136*nu*v^4*Log[4] - 6937125888*nu^2*v^4*Log[4] - 382556160*v^6*Log[4] - 
      1188920544*nu*v^6*Log[4] - 37815693888*nu^2*v^6*Log[4] + 45676468992*nu^3*v^6*Log[4] - 
      1307359872*v^8*Log[4] + 8393885472*nu*v^8*Log[4] - 16205191716*nu^2*v^8*Log[4] + 
      29991322704*nu^3*v^8*Log[4] - 27588164688*nu^4*v^8*Log[4] - 134873088*Log[16] + 433520640*v^2*Log[16] + 
      1021181952*nu*v^2*Log[16] + 1029611520*v^4*Log[16] - 7904526336*nu*v^4*Log[16] + 
      5688754176*nu^2*v^4*Log[16] - 1059028992*v^6*Log[16] + 6945619968*nu*v^6*Log[16] + 
      15286763520*nu^2*v^6*Log[16] - 25606619136*nu^3*v^6*Log[16] - 2354946048*v^8*Log[16] + 
      30131232768*nu*v^8*Log[16] - 125123733504*nu^2*v^8*Log[16] + 183877779456*nu^3*v^8*Log[16] - 
      87701225472*nu^4*v^8*Log[16] - 168*(401408 - 3584*(373 + 220*nu)*v^2 - 
        32*(150293 - 1659572*nu + 1651928*nu^2)*v^4 + 8*(3721152 - 18902261*nu + 10777034*nu^2 + 
          8239240*nu^3)*v^6 + (71633952 - 817337512*nu + 3172055461*nu^2 - 4735081924*nu^3 + 2416554948*nu^4)*
         v^8)*Log[b] + 168*(401408 - 3584*(373 + 220*nu)*v^2 - 32*(150293 - 1659572*nu + 1651928*nu^2)*v^4 + 
        8*(3721152 - 18902261*nu + 10777034*nu^2 + 8239240*nu^3)*v^6 + 
        (71633952 - 817337512*nu + 3172055461*nu^2 - 4735081924*nu^3 + 2416554948*nu^4)*v^8)*Log[r0] + 
      58705920*v^2*PolyGamma[0, 1/2] + 356751360*nu*v^2*PolyGamma[0, 1/2] - 162489600*v^4*PolyGamma[0, 1/2] - 
      1058722560*nu*v^4*PolyGamma[0, 1/2] - 433198080*nu^2*v^4*PolyGamma[0, 1/2] - 
      876395520*v^6*PolyGamma[0, 1/2] - 157090080*nu*v^6*PolyGamma[0, 1/2] + 
      26159357280*nu^2*v^6*PolyGamma[0, 1/2] - 31906418880*nu^3*v^6*PolyGamma[0, 1/2] + 
      63221760*v^2*PolyGamma[0, 3/2] - 221276160*nu*v^2*PolyGamma[0, 3/2] - 174988800*v^4*PolyGamma[0, 3/2] + 
      535691520*nu*v^4*PolyGamma[0, 3/2] + 268692480*nu^2*v^4*PolyGamma[0, 3/2] - 
      943810560*v^6*PolyGamma[0, 3/2] + 8869627200*nu*v^6*PolyGamma[0, 3/2] - 
      25136317920*nu^2*v^6*PolyGamma[0, 3/2] + 19790057280*nu^3*v^6*PolyGamma[0, 3/2]))/(359661568*b^3)))/45;

tailAction[4, I4] = ((-3*(1 - 3*nu)^2*nu^2*Pi*v^5*(489361861 - 109557420*Log[4] - 219114840*Log[b] + 219114840*Log[r0]))/
   (19600*b^3) + (2347659*(1 - 3*nu)^2*nu^2*Pi*v^5*(1/(2*\[Epsilon]) + K[4] - 2*(EulerGamma + Log[2] + Log[r0])))/
   (140*b^3) + (57*(1 - 3*nu)^2*nu^2*Pi*v^5*(-593585 + 164748*EulerGamma - 164748*Log[2] + 329496*Log[4] + 
     164748*Log[b/v]))/(280*b^3))/9072;

tailAction[4, J3] = (-1/1600*((1 - 3*nu)^2*nu^2*Pi*v^5*(104743 + 183420*Log[4] - 101640*Log[16] - 39720*Log[b] + 39720*Log[r0]))/
    b^3 + (993*(1 - 3*nu)^2*nu^2*Pi*v^5*(1/(2*\[Epsilon]) + KJ[3] - 2*(EulerGamma + Log[2] + Log[r0])))/(80*b^3) + 
  ((1 - 3*nu)^2*nu^2*Pi*v^5*(-14039 + 3972*EulerGamma - 3972*Log[2] + 7944*Log[4] + 3972*Log[b/v]))/
   (160*b^3))/84;

tailAngle[4, I2] = nu*pinf^4*((37*Pi)/(20*\[Epsilon]) + (-401*Pi + 37*Pi*K[2] + 222*Pi*Log[2])/10 + (74*Pi*Log[j])/5 - 
   (111*Pi*Log[pinf])/5 - (74*Pi*Log[r0])/5) + 
 pinf^6*(nu^2*((1781*Pi)/(280*\[Epsilon]) + (-137232*Pi + 12467*Pi*K[2] + 70098*Pi*Log[2] + 2352*Pi*Log[4])/980 + 
     (1781*Pi*Log[j])/35 - (5343*Pi*Log[pinf])/70 - (1781*Pi*Log[r0])/35) + 
   nu*((-53*Pi)/(140*\[Epsilon]) + (35089*Pi - 1484*Pi*K[2] - 3024*Pi*Log[2] - 2940*Pi*Log[4])/1960 - 
     (106*Pi*Log[j])/35 + (159*Pi*Log[pinf])/35 + (106*Pi*Log[r0])/35)) + 
 pinf^8*(nu^3*((47787*Pi)/(7840*\[Epsilon]) + (-524034842*Pi + 48169296*Pi*K[2] + 263910066*Pi*Log[2] + 
       12552855*Pi*Log[4])/3951360 + (47787*Pi*Log[j])/980 - (143361*Pi*Log[pinf])/1960 - 
     (47787*Pi*Log[r0])/980) + nu*((113221*Pi)/(31360*\[Epsilon]) + 
     (-313913398*Pi + 28531692*Pi*K[2] + 123077262*Pi*Log[2] + 24056445*Pi*Log[4])/3951360 + 
     (113221*Pi*Log[j])/3920 - (339663*Pi*Log[pinf])/7840 - (113221*Pi*Log[r0])/3920) + 
   nu^2*((-125757*Pi)/(15680*\[Epsilon]) + (838460468*Pi - 63381528*Pi*K[2] - 247662618*Pi*Log[2] - 
       66313275*Pi*Log[4])/3951360 - (125757*Pi*Log[j])/1960 + (377271*Pi*Log[pinf])/3920 + 
     (125757*Pi*Log[r0])/1960));

tailAngle[4, I3] = pinf^6*(nu*((1697*Pi)/(1120*\[Epsilon]) + (1697*Pi*Log[j])/140 + 
     (Pi*(-306484 + 25455*K[3] + 152730*Log[2] - 152730*Log[pinf]))/8400 - (1697*Pi*Log[r0])/140) + 
   nu^2*((-1697*Pi)/(280*\[Epsilon]) - (1697*Pi*Log[j])/35 + 
     (Pi*(306484 - 25455*K[3] - 152730*Log[2] + 152730*Log[pinf]))/2100 + (1697*Pi*Log[r0])/35)) + 
 pinf^8*(nu^2*((34583*Pi)/(2240*\[Epsilon]) + (34583*Pi*Log[j])/280 - (34583*Pi*Log[r0])/280 - 
     (Pi*(20859626 + 379775*EulerGamma - 1383320*K[3] - 7540370*Log[2] + 8299920*Log[pinf] + 
        1760775*PolyGamma[0, 1/2] - 1381000*PolyGamma[0, 3/2]))/44800) + 
   nu*((-11941*Pi)/(4480*\[Epsilon]) - (11941*Pi*Log[j])/560 + (11941*Pi*Log[r0])/560 + 
     (Pi*(11317318 + 172625*EulerGamma - 716460*K[3] - 3953510*Log[2] + 4298760*Log[pinf] + 
        1001225*PolyGamma[0, 1/2] - 828600*PolyGamma[0, 3/2]))/134400) + 
   nu^3*((-10701*Pi)/(560*\[Epsilon]) - (10701*Pi*Log[j])/70 + (10701*Pi*Log[r0])/70 + 
     (Pi*(17309606 + 448825*EulerGamma - 1284120*K[3] - 6807070*Log[2] + 7704720*Log[pinf] + 
        1277425*PolyGamma[0, 1/2] - 828600*PolyGamma[0, 3/2]))/33600));

tailAngle[4, J2] = pinf^6*(nu*((3*Pi)/(40*\[Epsilon]) + (-38*Pi + 3*Pi*KJ[2] + 18*Pi*Log[2])/20 + (3*Pi*Log[j])/5 - 
     (9*Pi*Log[pinf])/10 - (3*Pi*Log[r0])/5) + 
   nu^2*((-3*Pi)/(10*\[Epsilon]) + (38*Pi - 3*Pi*KJ[2] - 18*Pi*Log[2])/5 - (12*Pi*Log[j])/5 + (18*Pi*Log[pinf])/5 + 
     (12*Pi*Log[r0])/5)) + 
 pinf^8*(nu^2*((219*Pi)/(140*\[Epsilon]) + (-1272731*Pi + 98112*Pi*KJ[2] + 686952*Pi*Log[2] - 49140*Pi*Log[4])/
      31360 + (438*Pi*Log[j])/35 - (657*Pi*Log[pinf])/35 - (438*Pi*Log[r0])/35) + 
   nu*((-1623*Pi)/(4480*\[Epsilon]) + (295675*Pi - 22722*Pi*KJ[2] - 170352*Pi*Log[2] + 17010*Pi*Log[4])/31360 - 
     (1623*Pi*Log[j])/560 + (4869*Pi*Log[pinf])/1120 + (1623*Pi*Log[r0])/560) + 
   nu^3*((-129*Pi)/(280*\[Epsilon]) + (90031*Pi - 7224*Pi*KJ[2] - 5544*Pi*Log[2] - 18900*Pi*Log[4])/7840 - 
     (129*Pi*Log[j])/35 + (387*Pi*Log[pinf])/70 + (129*Pi*Log[r0])/35));

tailAngle[4, I4] = pinf^8*(nu^3*((782553*Pi)/(62720*\[Epsilon]) + (782553*Pi*Log[j])/7840 + 
    (Pi*(-1424906471 + 109557420*K[4] + 657344520*Log[2] - 657344520*Log[pinf]))/4390400 - 
    (782553*Pi*Log[r0])/7840) + nu*((260851*Pi)/(188160*\[Epsilon]) + (260851*Pi*Log[j])/23520 + 
    (Pi*(-1424906471 + 109557420*K[4] + 657344520*Log[2] - 657344520*Log[pinf]))/39513600 - 
    (260851*Pi*Log[r0])/23520) + nu^2*((-260851*Pi)/(31360*\[Epsilon]) - (260851*Pi*Log[j])/3920 + 
    (Pi*(1424906471 - 109557420*K[4] - 657344520*Log[2] + 657344520*Log[pinf]))/6585600 + 
    (260851*Pi*Log[r0])/3920));

tailAngle[4, J3] = pinf^8*(nu^3*((8937*Pi)/(8960*\[Epsilon]) + (9*(-271613*Pi + 19860*Pi*KJ[3] + 119160*Pi*Log[2]))/89600 + 
    (8937*Pi*Log[j])/1120 - (26811*Pi*Log[pinf])/2240 - (8937*Pi*Log[r0])/1120) + 
  nu*((993*Pi)/(8960*\[Epsilon]) + (-271613*Pi + 19860*Pi*KJ[3] + 119160*Pi*Log[2])/89600 + (993*Pi*Log[j])/1120 - 
    (2979*Pi*Log[pinf])/2240 - (993*Pi*Log[r0])/1120) + 
  nu^2*((-2979*Pi)/(4480*\[Epsilon]) - (3*(-271613*Pi + 19860*Pi*KJ[3] + 119160*Pi*Log[2]))/44800 - 
    (2979*Pi*Log[j])/560 + (8937*Pi*Log[pinf])/1120 + (2979*Pi*Log[r0])/560));

tailAngle[4, total] = nu*pinf^4*((37*Pi)/(20*\[Epsilon]) + (37*Pi*K[2])/10 + (Pi*(-401 + 222*Log[2]))/10 + (74*Pi*Log[j])/5 - 
   (111*Pi*Log[pinf])/5 - (74*Pi*Log[r0])/5) + 
 pinf^8*(nu^3*((47787*Pi*K[2])/3920 - (10701*Pi*K[3])/280 + (782553*Pi*K[4])/31360 - (129*Pi*KJ[2])/140 + 
     (8937*Pi*KJ[3])/4480 + (13*Pi*(-541448 + 2030070*Log[2] - 1015035*Log[4]))/987840) + 
   nu^2*((-125757*Pi*K[2])/7840 + (34583*Pi*K[3])/1120 - (260851*Pi*K[4])/15680 + (219*Pi*KJ[2])/70 - 
     (2979*Pi*KJ[3])/2240 + (Pi*(43492156 - 334961550*Log[2] + 167480775*Log[4]))/19756800) + 
   nu*((27953*Pi)/(13440*\[Epsilon]) + (113221*Pi*K[2])/15680 - (11941*Pi*K[3])/2240 + (260851*Pi*K[4])/94080 - 
     (1623*Pi*KJ[2])/2240 + (993*Pi*KJ[3])/4480 + (Pi*(-245199432 + 181280890*Log[2] - 8458625*Log[4]))/
      6585600 + (27953*Pi*Log[j])/1680 - (27953*Pi*Log[pinf])/1120 - (27953*Pi*Log[r0])/1680)) + 
 pinf^6*(nu^2*((49657*Pi)/3675 + (1781*Pi*K[2])/140 - (1697*Pi*K[3])/140 - (3*Pi*KJ[2])/5) + 
   nu*((1357*Pi)/(1120*\[Epsilon]) - (53*Pi*K[2])/70 + (1697*Pi*K[3])/560 + (3*Pi*KJ[2])/20 + 
     (Pi*(-602219 + 427455*Log[2]))/29400 + (1357*Pi*Log[j])/140 - (4071*Pi*Log[pinf])/280 - 
     (1357*Pi*Log[r0])/140));

tailAngle[5, I2] = nu*pinf^3*(-118832/675 + 1568/(45*\[Epsilon]) - (21952*Log[2])/45 + (3136*Log[j])/9 - (21952*Log[pinf])/45 - 
   (3136*Log[r0])/9) + pinf^5*(nu^2*(-5368784/6615 + 54496/(315*\[Epsilon]) - (108992*Log[2])/45 + 
     (108992*Log[j])/63 - (108992*Log[pinf])/45 - (108992*Log[r0])/63) + 
   nu*(32036584/165375 - 15376/(1575*\[Epsilon]) + (30752*Log[2])/225 - (30752*Log[j])/315 + (30752*Log[pinf])/225 + 
     (30752*Log[r0])/315)) + 
 pinf^7*(nu^3*(-1294649968/1157625 + 3101696/(11025*\[Epsilon]) - (6203392*Log[2])/1575 + (6203392*Log[j])/2205 - 
     (6203392*Log[pinf])/1575 - (6203392*Log[r0])/2205) + 
   nu*(-20392058/385875 + 2673668/(33075*\[Epsilon]) - (5347336*Log[2])/4725 + (5347336*Log[j])/6615 - 
     (5347336*Log[pinf])/4725 - (5347336*Log[r0])/6615) + 
   nu^2*(2404273028/1157625 - 3535768/(11025*\[Epsilon]) + (7071536*Log[2])/1575 - (7071536*Log[j])/2205 + 
     (7071536*Log[pinf])/1575 + (7071536*Log[r0])/2205));

tailAngle[5, I3] = pinf^5*(nu*(-19560368/99225 + 40928/(945*\[Epsilon]) - (81856*Log[2])/135 + (81856*Log[j])/189 - 
     (81856*Log[pinf])/135 - (81856*Log[r0])/189) + 
   nu^2*(78241472/99225 - 163712/(945*\[Epsilon]) + (327424*Log[2])/135 - (327424*Log[j])/189 + 
     (327424*Log[pinf])/135 + (327424*Log[r0])/189)) + 
 pinf^7*(nu^2*(-11161720496/3472875 + 20862368/(33075*\[Epsilon]) - (41724736*Log[2])/4725 + (41724736*Log[j])/6615 - 
     (41724736*Log[pinf])/4725 - (41724736*Log[r0])/6615) + 
   nu*(2049448904/3472875 - 3580112/(33075*\[Epsilon]) + (7160224*Log[2])/4725 - (7160224*Log[j])/6615 + 
     (7160224*Log[pinf])/4725 + (7160224*Log[r0])/6615) + 
   nu^3*(112911424/33075 - 83072/(105*\[Epsilon]) + (166144*Log[2])/15 - (166144*Log[j])/21 + (166144*Log[pinf])/15 + 
     (166144*Log[r0])/21));

tailAngle[5, J2] = pinf^5*(nu*(-19072/2025 + 256/(135*\[Epsilon]) - (3584*Log[2])/135 + (512*Log[j])/27 - (3584*Log[pinf])/135 - 
     (512*Log[r0])/27) + nu^2*(76288/2025 - 1024/(135*\[Epsilon]) + (14336*Log[2])/135 - (2048*Log[j])/27 + 
     (14336*Log[pinf])/135 + (2048*Log[r0])/27)) + 
 pinf^7*(nu^2*(-124220032/496125 + 9472/(189*\[Epsilon]) - (18944*Log[2])/27 + (94720*Log[j])/189 - 
     (18944*Log[pinf])/27 - (94720*Log[r0])/189) + 
   nu*(28492864/496125 - 53632/(4725*\[Epsilon]) + (107264*Log[2])/675 - (107264*Log[j])/945 + 
     (107264*Log[pinf])/675 + (107264*Log[r0])/945) + 
   nu^3*(13664768/165375 - 29696/(1575*\[Epsilon]) + (59392*Log[2])/225 - (59392*Log[j])/315 + 
     (59392*Log[pinf])/225 + (59392*Log[r0])/315));

tailAngle[5, I4] = pinf^7*(nu^3*(-36625664/15435 + 120896/(245*\[Epsilon]) - (241792*Log[2])/35 + (241792*Log[j])/49 - 
    (241792*Log[pinf])/35 - (241792*Log[r0])/49) + 
  nu*(-36625664/138915 + 120896/(2205*\[Epsilon]) - (241792*Log[2])/315 + (241792*Log[j])/441 - 
    (241792*Log[pinf])/315 - (241792*Log[r0])/441) + 
  nu^2*(73251328/46305 - 241792/(735*\[Epsilon]) + (483584*Log[2])/105 - (483584*Log[j])/147 + 
    (483584*Log[pinf])/105 + (483584*Log[r0])/147));

tailAngle[5, J3] = pinf^7*(nu^3*(-3380416/18375 + 18496/(525*\[Epsilon]) - (36992*Log[2])/75 + (36992*Log[j])/105 - 
    (36992*Log[pinf])/75 - (36992*Log[r0])/105) + 
  nu*(-3380416/165375 + 18496/(4725*\[Epsilon]) - (36992*Log[2])/675 + (36992*Log[j])/945 - (36992*Log[pinf])/675 - 
    (36992*Log[r0])/945) + nu^2*(6760832/55125 - 36992/(1575*\[Epsilon]) + (73984*Log[2])/225 - (73984*Log[j])/315 + 
    (73984*Log[pinf])/225 + (73984*Log[r0])/315));

tailAngle[5, total] = pinf^7*((-93872*nu^3)/525 + nu*(1078740094/3472875 + 220348/(11025*\[Epsilon]) - (440696*Log[2])/1575 + 
     (440696*Log[j])/2205 - (440696*Log[pinf])/1575 - (440696*Log[r0])/2205) + 
   nu^2*(10488956/33075 + 1736/(225*\[Epsilon]) - (24304*Log[2])/225 + (3472*Log[j])/45 - (24304*Log[pinf])/225 - 
     (3472*Log[r0])/45)) + nu*pinf^3*(-118832/675 + 1568/(45*\[Epsilon]) - (21952*Log[2])/45 + (3136*Log[j])/9 - 
   (21952*Log[pinf])/45 - (3136*Log[r0])/9) + 
 pinf^5*(nu*(-707192/55125 + 18608/(525*\[Epsilon]) - (37216*Log[2])/75 + (37216*Log[j])/105 - (37216*Log[pinf])/75 - 
     (37216*Log[r0])/105) + nu^2*(68944/4725 - 352/(45*\[Epsilon]) + (4928*Log[2])/45 - (704*Log[j])/9 + 
     (4928*Log[pinf])/45 + (704*Log[r0])/9));



==> anc/6pn_waveforms.m <==
(*
=====================================================================
Far-Zone Gravitational Interactions at the Sixth Post-Newtonian Order
Author: Giacomo Brunello

This ancillary file contains the radiative one-point function of Sec. IV, contracted with an STF polarisation
tensor pol[i,j]:

  waveformLO[Q]    leading-order wave of Q = I2, I3, I4, J2, J3 at frequency w2
  waveform[A, B]   pair current of the seventeen pairs of the 6PN sectors, A at frequency w2 and B at w3

The emitted graviton has frequency w2 + w3, and a static insertion (M or L) has w3 = 0.
The propagation direction n enters as a slot, e.g. pol[n,n] = pol_ij n_i n_j.
The normalisation is that of the transverse-traceless waveform of Sec. IV A.

Notation:
- G is explicit, c = 1 and d = 3 - 2 eps.
- Multipoles are Euclidean STF tensors, and repeated indices (a1, a2, ...) are summed.
- I2[w], I3[w], I4[w] are the mass multipoles at frequency w, with Q(t) = Int dw/(2 Pi) Exp[-I w t] Q(w).
- J2[w][c,a,b], J3[w] are the current multipoles J^{c|L} of the paper.
- M is the mass and L[a,b] the angular-momentum tensor.
- No renormalisation scale is written: it enters as -Log[mu^2] next to every 1/(2 eps).

For questions regarding the paper or this file, please contact the
author.
=====================================================================
*)


waveformLO[I2] = -1/2*(w2^2*pol[a1, a2]*I2[w2][a1, a2]) + w2^2*pol[a1, n]*I2[w2][a1, n] - (w2^2*pol[n, n]*I2[w2][n, n])/4;

waveformLO[I3] = (I/6)*w2^3*pol[a1, a2]*I3[w2][a1, a2, n] - (I/3)*w2^3*pol[a1, n]*I3[w2][a1, n, n] + 
 (I/12)*w2^3*pol[n, n]*I3[w2][n, n, n];

waveformLO[I4] = (w2^4*pol[a1, a2]*I4[w2][a1, a2, n, n])/24 - (w2^4*pol[a1, n]*I4[w2][a1, n, n, n])/12 + 
 (w2^4*pol[n, n]*I4[w2][n, n, n, n])/48;

waveformLO[J2] = (2*w2^2*pol[a1, a2]*J2[w2][a1, a2, n])/3 - (2*w2^2*pol[a1, n]*J2[w2][a1, n, n])/3 - 
 (2*w2^2*pol[a1, a2]*J2[w2][n, a1, a2])/3 + (2*w2^2*pol[a1, n]*J2[w2][n, a1, n])/3;

waveformLO[J3] = (-1/4*I)*w2^3*pol[a1, a2]*J3[w2][a1, a2, n, n] + (I/4)*w2^3*pol[a1, n]*J3[w2][a1, n, n, n] + 
 (I/4)*w2^3*pol[a1, a2]*J3[w2][n, a1, a2, n] - (I/4)*w2^3*pol[a1, n]*J3[w2][n, a1, n, n];

waveform[I2, I2] = ((-1/360*I)*G*(13*w2^6 - 15*w2^5*w3 - 105*w2^4*w3^2 + 255*w2^2*w3^4 + 237*w2*w3^5 + 85*w3^6)*pol[n, n]*
   I2[w2][a1, a2]*I2[w3][a1, a2])/(w2 + w3) + 
 ((I/180)*G*(13*w2^6 - 15*w2^5*w3 - 105*w2^4*w3^2 + 255*w2^2*w3^4 + 237*w2*w3^5 + 85*w3^6)*pol[a1, n]*
   I2[w2][a2, n]*I2[w3][a1, a2])/(w2 + w3) + 
 ((I/720)*G*(w2^6 + 30*w2^5*w3 + 120*w2^4*w3^2 + 180*w2^3*w3^3 + 75*w2^2*w3^4 - 6*w2*w3^5 + 10*w3^6)*
   pol[a1, a2]*I2[w2][n, n]*I2[w3][a1, a2])/(w2 + w3) - 
 ((I/30)*G*w3*(-6*w2^5 - 15*w2^4*w3 - 5*w2^3*w3^2 + 15*w2^2*w3^3 + 15*w2*w3^4 + 6*w3^5)*pol[n, n]*
   I2[w2][a1, n]*I2[w3][a1, n])/(w2 + w3) - 
 ((I/120)*G*(9*w2^6 + 48*w2^5*w3 + 90*w2^4*w3^2 + 100*w2^3*w3^3 + 75*w2^2*w3^4 + 36*w2*w3^5 + 12*w3^6)*
   pol[a1, n]*I2[w2][n, n]*I2[w3][a1, n])/(w2 + w3) - 
 ((I/180)*G*(13*w2^6 - 15*w2^5*w3 - 105*w2^4*w3^2 + 255*w2^2*w3^4 + 237*w2*w3^5 + 85*w3^6)*pol[a1, a2]*
   I2[w2][a1, a3]*I2[w3][a2, a3])/(w2 + w3) + 
 ((I/180)*G*(13*w2^6 - 15*w2^5*w3 - 105*w2^4*w3^2 + 255*w2^2*w3^4 + 237*w2*w3^5 + 85*w3^6)*pol[a1, n]*
   I2[w2][a1, a2]*I2[w3][a2, n])/(w2 + w3) + 
 ((I/180)*G*(13*w2^6 + 57*w2^5*w3 + 75*w2^4*w3^2 + 60*w2^3*w3^3 + 75*w2^2*w3^4 + 57*w2*w3^5 + 13*w3^6)*
   pol[a1, a2]*I2[w2][a1, n]*I2[w3][a2, n])/(w2 + w3) + 
 ((I/720)*G*(10*w2^6 - 6*w2^5*w3 + 75*w2^4*w3^2 + 180*w2^3*w3^3 + 120*w2^2*w3^4 + 30*w2*w3^5 + w3^6)*
   pol[a1, a2]*I2[w2][a1, a2]*I2[w3][n, n])/(w2 + w3) - 
 ((I/120)*G*(12*w2^6 + 36*w2^5*w3 + 75*w2^4*w3^2 + 100*w2^3*w3^3 + 90*w2^2*w3^4 + 48*w2*w3^5 + 9*w3^6)*
   pol[a1, n]*I2[w2][a1, n]*I2[w3][n, n])/(w2 + w3) + 
 ((I/480)*G*(21*w2^6 + 84*w2^5*w3 + 165*w2^4*w3^2 + 200*w2^3*w3^3 + 165*w2^2*w3^4 + 84*w2*w3^5 + 21*w3^6)*
   pol[n, n]*I2[w2][n, n]*I2[w3][n, n])/(w2 + w3);

waveform[I2, I3] = (G*(125*w2^7 + 224*w2^6*w3 - 140*w2^4*w3^3 - 35*w2^3*w3^4 - 14*w2*w3^6 - 20*w3^7)*pol[a1, a2]*I2[w2][a3, n]*
   I3[w3][a1, a2, a3])/(630*(w2 + w3)) - 
 (G*(81*w2^7 + 231*w2^6*w3 + 217*w2^5*w3^2 + 70*w2^4*w3^3 + 14*w2^2*w3^5 + 14*w2*w3^6 + 3*w3^7)*pol[n, n]*
   I2[w2][a1, a2]*I3[w3][a1, a2, n])/(315*(w2 + w3)) + 
 (G*(37*w2^7 + 238*w2^6*w3 + 434*w2^5*w3^2 + 280*w2^4*w3^3 + 35*w2^3*w3^4 + 28*w2^2*w3^5 + 42*w2*w3^6 + 
    26*w3^7)*pol[a1, n]*I2[w2][a2, n]*I3[w3][a1, a2, n])/(315*(w2 + w3)) + 
 (G*(4*w2^7 + 91*w2^6*w3 + 364*w2^5*w3^2 + 630*w2^4*w3^3 + 560*w2^3*w3^4 + 161*w2^2*w3^5 - 56*w2*w3^6 - 
    4*w3^7)*pol[a1, a2]*I2[w2][n, n]*I3[w3][a1, a2, n])/(2520*(w2 + w3)) - 
 (G*(345*w2^7 + 1148*w2^6*w3 + 1260*w2^5*w3^2 + 420*w2^4*w3^3 - 105*w2^3*w3^4 + 42*w2*w3^6 + 40*w3^7)*
   pol[n, n]*I2[w2][a1, n]*I3[w3][a1, n, n])/(2520*(w2 + w3)) - 
 (G*(57*w2^7 + 343*w2^6*w3 + 840*w2^5*w3^2 + 1050*w2^4*w3^3 + 735*w2^3*w3^4 + 273*w2^2*w3^5 + 42*w2*w3^6 + 
    20*w3^7)*pol[a1, n]*I2[w2][n, n]*I3[w3][a1, n, n])/(1260*(w2 + w3)) - 
 (2*G*(81*w2^7 + 231*w2^6*w3 + 217*w2^5*w3^2 + 70*w2^4*w3^3 + 14*w2^2*w3^5 + 14*w2*w3^6 + 3*w3^7)*pol[a1, a2]*
   I2[w2][a1, a3]*I3[w3][a2, a3, n])/(315*(w2 + w3)) + 
 (2*G*(81*w2^7 + 231*w2^6*w3 + 217*w2^5*w3^2 + 70*w2^4*w3^3 + 14*w2^2*w3^5 + 14*w2*w3^6 + 3*w3^7)*pol[a1, n]*
   I2[w2][a1, a2]*I3[w3][a2, n, n])/(315*(w2 + w3)) + 
 (G*(53*w2^7 + 252*w2^6*w3 + 476*w2^5*w3^2 + 420*w2^4*w3^3 + 175*w2^3*w3^4 + 112*w2^2*w3^5 + 98*w2*w3^6 + 
    24*w3^7)*pol[a1, a2]*I2[w2][a1, n]*I3[w3][a2, n, n])/(1260*(w2 + w3)) - 
 (G*(8*w2^7 + 28*w2^6*w3 + 56*w2^5*w3^2 - 35*w2^4*w3^3 - 140*w2^3*w3^4 - 98*w2^2*w3^5 - 28*w2*w3^6 - w3^7)*
   pol[a1, a2]*I2[w2][a1, a2]*I3[w3][n, n, n])/(2520*(w2 + w3)) - 
 (G*(45*w2^7 + 224*w2^6*w3 + 420*w2^5*w3^2 + 455*w2^4*w3^3 + 315*w2^3*w3^4 + 210*w2^2*w3^5 + 126*w2*w3^6 + 
    25*w3^7)*pol[a1, n]*I2[w2][a1, n]*I3[w3][n, n, n])/(1260*(w2 + w3)) + 
 (G*(102*w2^7 + 567*w2^6*w3 + 1260*w2^5*w3^2 + 1505*w2^4*w3^3 + 1050*w2^3*w3^4 + 483*w2^2*w3^5 + 
    168*w2*w3^6 + 45*w3^7)*pol[n, n]*I2[w2][n, n]*I3[w3][n, n, n])/(5040*(w2 + w3));

waveform[I2, I4] = ((-1/1008*I)*G*(63*w2^8 + 180*w2^7*w3 + 182*w2^6*w3^2 + 84*w2^5*w3^3 + 21*w2^4*w3^4 + 2*w3^8)*pol[a1, a2]*
   I2[w2][a3, a4]*I4[w3][a1, a2, a3, a4])/(w2 + w3) + 
 ((I/504)*G*(63*w2^8 + 180*w2^7*w3 + 182*w2^6*w3^2 + 84*w2^5*w3^3 + 21*w2^4*w3^4 + 2*w3^8)*pol[a1, n]*
   I2[w2][a2, a3]*I4[w3][a1, a2, a3, n])/(w2 + w3) - 
 ((I/2520)*G*(165*w2^8 + 430*w2^7*w3 + 154*w2^6*w3^2 - 420*w2^5*w3^3 - 385*w2^4*w3^4 - 70*w2^3*w3^5 - 
    4*w2*w3^7 - 10*w3^8)*pol[a1, a2]*I2[w2][a3, n]*I4[w3][a1, a2, a3, n])/(w2 + w3) + 
 ((I/10080)*G*(595*w2^8 + 2644*w2^7*w3 + 4214*w2^6*w3^2 + 2828*w2^5*w3^3 + 665*w2^4*w3^4 + 56*w2^2*w3^6 + 
    56*w2*w3^7 + 2*w3^8)*pol[n, n]*I2[w2][a1, a2]*I4[w3][a1, a2, n, n])/(w2 + w3) - 
 ((I/2520)*G*(125*w2^8 + 912*w2^7*w3 + 2254*w2^6*w3^2 + 2464*w2^5*w3^3 + 1155*w2^4*w3^4 + 140*w2^3*w3^5 + 
    28*w2^2*w3^6 + 36*w2*w3^7 + 26*w3^8)*pol[a1, n]*I2[w2][a2, n]*I4[w3][a1, a2, n, n])/(w2 + w3) - 
 ((I/10080)*G*(5*w2^8 + 100*w2^7*w3 + 455*w2^6*w3^2 + 952*w2^5*w3^3 + 1085*w2^4*w3^4 + 700*w2^3*w3^5 + 
    175*w2^2*w3^6 - 40*w2*w3^7 - 2*w3^8)*pol[a1, a2]*I2[w2][n, n]*I4[w3][a1, a2, n, n])/(w2 + w3) + 
 ((I/5040)*G*(267*w2^8 + 1215*w2^7*w3 + 2114*w2^6*w3^2 + 1680*w2^5*w3^3 + 525*w2^4*w3^4 - 7*w2^3*w3^5 + 
    6*w2*w3^7 + 10*w3^8)*pol[n, n]*I2[w2][a1, n]*I4[w3][a1, n, n, n])/(w2 + w3) + 
 ((I/5040)*G*(51*w2^8 + 354*w2^7*w3 + 1043*w2^6*w3^2 + 1680*w2^5*w3^3 + 1575*w2^4*w3^4 + 854*w2^3*w3^5 + 
    231*w2^2*w3^6 + 12*w2*w3^7 + 10*w3^8)*pol[a1, n]*I2[w2][n, n]*I4[w3][a1, n, n, n])/(w2 + w3) + 
 ((I/2520)*G*(455*w2^8 + 1772*w2^7*w3 + 2562*w2^6*w3^2 + 1624*w2^5*w3^3 + 385*w2^4*w3^4 + 28*w2^2*w3^6 + 
    28*w2*w3^7 + 6*w3^8)*pol[a1, a2]*I2[w2][a1, a3]*I4[w3][a2, a3, n, n])/(w2 + w3) - 
 ((I/2520)*G*(455*w2^8 + 1772*w2^7*w3 + 2562*w2^6*w3^2 + 1624*w2^5*w3^3 + 385*w2^4*w3^4 + 28*w2^2*w3^6 + 
    28*w2*w3^7 + 6*w3^8)*pol[a1, n]*I2[w2][a1, a2]*I4[w3][a2, n, n, n])/(w2 + w3) - 
 ((I/2520)*G*(23*w2^8 + 127*w2^7*w3 + 294*w2^6*w3^2 + 364*w2^5*w3^3 + 245*w2^4*w3^4 + 77*w2^3*w3^5 + 
    28*w2^2*w3^6 + 26*w2*w3^7 + 6*w3^8)*pol[a1, a2]*I2[w2][a1, n]*I4[w3][a2, n, n, n])/(w2 + w3) + 
 ((I/20160)*G*(35*w2^8 + 148*w2^7*w3 + 238*w2^6*w3^2 + 196*w2^5*w3^3 - 140*w2^3*w3^5 - 98*w2^2*w3^6 - 
    28*w2*w3^7 - w3^8)*pol[a1, a2]*I2[w2][a1, a2]*I4[w3][n, n, n, n])/(w2 + w3) + 
 ((I/10080)*G*(57*w2^8 + 360*w2^7*w3 + 938*w2^6*w3^2 + 1260*w2^5*w3^3 + 980*w2^4*w3^4 + 448*w2^3*w3^5 + 
    210*w2^2*w3^6 + 132*w2*w3^7 + 25*w3^8)*pol[a1, n]*I2[w2][a1, n]*I4[w3][n, n, n, n])/(w2 + w3) - 
 ((I/40320)*G*(159*w2^8 + 1068*w2^7*w3 + 3024*w2^6*w3^2 + 4620*w2^5*w3^3 + 4130*w2^4*w3^4 + 2156*w2^3*w3^5 + 
    672*w2^2*w3^6 + 156*w2*w3^7 + 45*w3^8)*pol[n, n]*I2[w2][n, n]*I4[w3][n, n, n, n])/(w2 + w3);

waveform[I2, J2] = ((I/90)*G*(w2^6 + 3*w2^5*w3 + 20*w2^4*w3^2 + 20*w2^3*w3^3 + 45*w2^2*w3^4 + 79*w2*w3^5 + 32*w3^6)*pol[a1, a2]*
   I2[w2][a3, n]*J2[w3][a1, a2, a3])/(w2 + w3) + 
 ((I/90)*G*(25*w2^6 + 59*w2^5*w3 + 35*w2^4*w3^2 - 5*w2^2*w3^4 - 5*w2*w3^5 + w3^6)*pol[n, n]*I2[w2][a1, a2]*
   J2[w3][a1, a2, n])/(w2 + w3) - ((I/45)*G*(25*w2^6 + 67*w2^5*w3 + 50*w2^4*w3^2 + 40*w2^3*w3^3 + 
    65*w2^2*w3^4 + 55*w2*w3^5 + 18*w3^6)*pol[a1, n]*I2[w2][a2, n]*J2[w3][a1, a2, n])/(w2 + w3) - 
 (I/90)*G*(3*w2^5 + 25*w2^4*w3 + 50*w2^3*w3^2 + 30*w2^2*w3^3 + 5*w2*w3^4 + 7*w3^5)*pol[a1, a2]*I2[w2][n, n]*
  J2[w3][a1, a2, n] - ((I/90)*G*(8*w2^6 + 36*w2^5*w3 + 45*w2^4*w3^2 + 60*w2^3*w3^3 + 90*w2^2*w3^4 + 
    72*w2*w3^5 + 19*w3^6)*pol[n, n]*I2[w2][a1, n]*J2[w3][a1, n, n])/(w2 + w3) + 
 (I/90)*G*(19*w2^5 + 65*w2^4*w3 + 70*w2^3*w3^2 + 50*w2^2*w3^3 + 25*w2*w3^4 + 11*w3^5)*pol[a1, n]*I2[w2][n, n]*
  J2[w3][a1, n, n] + ((I/90)*G*(w2^6 + 19*w2^5*w3 + 50*w2^4*w3^2 + 100*w2^3*w3^3 + 185*w2^2*w3^4 + 
    199*w2*w3^5 + 66*w3^6)*pol[a1, n]*I2[w2][a2, n]*J2[w3][a2, a1, n])/(w2 + w3) + 
 ((I/90)*G*(49*w2^6 + 131*w2^5*w3 + 80*w2^4*w3^2 + 60*w2^3*w3^3 + 85*w2^2*w3^4 + 31*w2*w3^5 + 4*w3^6)*
   pol[a1, a2]*I2[w2][a1, a3]*J2[w3][a2, a3, n])/(w2 + w3) - 
 ((I/90)*G*(w2^6 - 13*w2^5*w3 - 10*w2^4*w3^2 - 60*w2^3*w3^3 - 95*w2^2*w3^4 - 41*w2*w3^5 - 2*w3^6)*pol[a1, n]*
   I2[w2][a1, a2]*J2[w3][a2, n, n])/(w2 + w3) - 
 ((2*I)/45)*G*(4*w2^5 + 10*w2^4*w3 + 5*w2^3*w3^2 + 5*w2^2*w3^3 + 5*w2*w3^4 + w3^5)*pol[a1, a2]*I2[w2][a1, n]*
  J2[w3][a2, n, n] - ((I/90)*G*(w2^6 + 3*w2^5*w3 + 20*w2^4*w3^2 + 20*w2^3*w3^3 + 45*w2^2*w3^4 + 79*w2*w3^5 + 
    32*w3^6)*pol[a1, a2]*I2[w2][a3, n]*J2[w3][a3, a1, a2])/(w2 + w3) + 
 ((I/90)*G*(w2^6 - 13*w2^5*w3 - 10*w2^4*w3^2 - 60*w2^3*w3^3 - 95*w2^2*w3^4 - 41*w2*w3^5 - 2*w3^6)*pol[a1, a2]*
   I2[w2][a1, a3]*J2[w3][a3, a2, n])/(w2 + w3) - 
 ((I/90)*G*(25*w2^6 + 59*w2^5*w3 + 35*w2^4*w3^2 - 5*w2^2*w3^4 - 5*w2*w3^5 + w3^6)*pol[n, n]*I2[w2][a1, a2]*
   J2[w3][n, a1, a2])/(w2 + w3) + ((I/90)*G*(49*w2^6 + 115*w2^5*w3 + 50*w2^4*w3^2 - 20*w2^3*w3^3 - 
    55*w2^2*w3^4 - 89*w2*w3^5 - 30*w3^6)*pol[a1, n]*I2[w2][a2, n]*J2[w3][n, a1, a2])/(w2 + w3) + 
 (I/90)*G*(3*w2^5 + 25*w2^4*w3 + 50*w2^3*w3^2 + 30*w2^2*w3^3 + 5*w2*w3^4 + 7*w3^5)*pol[a1, a2]*I2[w2][n, n]*
  J2[w3][n, a1, a2] + ((I/90)*G*(8*w2^6 + 36*w2^5*w3 + 45*w2^4*w3^2 + 60*w2^3*w3^3 + 90*w2^2*w3^4 + 
    72*w2*w3^5 + 19*w3^6)*pol[n, n]*I2[w2][a1, n]*J2[w3][n, a1, n])/(w2 + w3) - 
 (I/90)*G*(19*w2^5 + 65*w2^4*w3 + 70*w2^3*w3^2 + 50*w2^2*w3^3 + 25*w2*w3^4 + 11*w3^5)*pol[a1, n]*I2[w2][n, n]*
  J2[w3][n, a1, n] - ((I/45)*G*(25*w2^6 + 59*w2^5*w3 + 35*w2^4*w3^2 - 5*w2^2*w3^4 - 5*w2*w3^5 + w3^6)*
   pol[a1, a2]*I2[w2][a1, a3]*J2[w3][n, a2, a3])/(w2 + w3) + 
 ((I/90)*G*(w2^6 - 13*w2^5*w3 - 10*w2^4*w3^2 - 60*w2^3*w3^3 - 95*w2^2*w3^4 - 41*w2*w3^5 - 2*w3^6)*pol[a1, n]*
   I2[w2][a1, a2]*J2[w3][n, a2, n])/(w2 + w3) + 
 ((2*I)/45)*G*(4*w2^5 + 10*w2^4*w3 + 5*w2^3*w3^2 + 5*w2^2*w3^3 + 5*w2*w3^4 + w3^5)*pol[a1, a2]*I2[w2][a1, n]*
  J2[w3][n, a2, n];

waveform[I2, J3] = -1/360*(G*(100*w2^7 + 278*w2^6*w3 + 234*w2^5*w3^2 + 45*w2^4*w3^3 + 22*w2*w3^6 + 11*w3^7)*pol[a1, a2]*
    I2[w2][a3, a4]*J3[w3][a1, a2, a3, a4])/(w2 + w3) + 
 (G*(100*w2^7 + 278*w2^6*w3 + 234*w2^5*w3^2 + 45*w2^4*w3^3 + 22*w2*w3^6 + 11*w3^7)*pol[a1, n]*I2[w2][a2, a3]*
   J3[w3][a1, a2, a3, n])/(360*(w2 + w3)) + 
 (G*(6*w2^7 + 59*w2^6*w3 + 129*w2^5*w3^2 + 105*w2^4*w3^3 + 30*w2^3*w3^4 + 9*w2^2*w3^5 + 21*w2*w3^6 + 11*w3^7)*
   pol[a1, a2]*I2[w2][a3, n]*J3[w3][a1, a2, a3, n])/(180*(w2 + w3)) + 
 (G*(244*w2^7 + 712*w2^6*w3 + 672*w2^5*w3^2 + 195*w2^4*w3^3 + 6*w2^2*w3^5 + 28*w2*w3^6 + 13*w3^7)*pol[n, n]*
   I2[w2][a1, a2]*J3[w3][a1, a2, n, n])/(720*(w2 + w3)) - 
 (G*(154*w2^7 + 556*w2^6*w3 + 720*w2^5*w3^2 + 375*w2^4*w3^3 + 90*w2^3*w3^4 + 66*w2^2*w3^5 + 64*w2*w3^6 + 
    25*w3^7)*pol[a1, n]*I2[w2][a2, n]*J3[w3][a1, a2, n, n])/(360*(w2 + w3)) - 
 (G*(4*w2^6 + 27*w2^5*w3 + 65*w2^4*w3^2 + 70*w2^3*w3^3 + 30*w2^2*w3^4 + w2*w3^5 + 3*w3^6)*pol[a1, a2]*
   I2[w2][n, n]*J3[w3][a1, a2, n, n])/240 - 
 (G*(5*w2^7 + 28*w2^6*w3 + 60*w2^5*w3^2 + 55*w2^4*w3^3 + 35*w2^3*w3^4 + 30*w2^2*w3^5 + 22*w2*w3^6 + 5*w3^7)*
   pol[n, n]*I2[w2][a1, n]*J3[w3][a1, n, n, n])/(240*(w2 + w3)) + 
 (G*(14*w2^6 + 65*w2^5*w3 + 115*w2^4*w3^2 + 90*w2^3*w3^3 + 40*w2^2*w3^4 + 11*w2*w3^5 + 5*w3^6)*pol[a1, n]*
   I2[w2][n, n]*J3[w3][a1, n, n, n])/240 - 
 (G*(100*w2^7 + 278*w2^6*w3 + 234*w2^5*w3^2 + 45*w2^4*w3^3 + 22*w2*w3^6 + 11*w3^7)*pol[a1, n]*I2[w2][a2, a3]*
   J3[w3][a2, a1, a3, n])/(180*(w2 + w3)) + 
 (G*(2*w2^7 + 20*w2^6*w3 + 72*w2^5*w3^2 + 105*w2^4*w3^3 + 90*w2^3*w3^4 + 78*w2^2*w3^5 + 80*w2*w3^6 + 23*w3^7)*
   pol[a1, n]*I2[w2][a2, n]*J3[w3][a2, a1, n, n])/(360*(w2 + w3)) + 
 (G*(142*w2^7 + 438*w2^6*w3 + 462*w2^5*w3^2 + 165*w2^4*w3^3 + 30*w2^3*w3^4 + 48*w2^2*w3^5 + 22*w2*w3^6 + 
    3*w3^7)*pol[a1, a2]*I2[w2][a1, a3]*J3[w3][a2, a3, n, n])/(360*(w2 + w3)) + 
 (G*(-2*w2^7 + 4*w2^6*w3 + 24*w2^5*w3^2 + 15*w2^4*w3^3 + 30*w2^3*w3^4 + 42*w2^2*w3^5 + 16*w2*w3^6 + w3^7)*
   pol[a1, n]*I2[w2][a1, a2]*J3[w3][a2, n, n, n])/(360*(w2 + w3)) - 
 (G*(5*w2^6 + 19*w2^5*w3 + 25*w2^4*w3^2 + 10*w2^3*w3^3 + 5*w2^2*w3^4 + 5*w2*w3^5 + w3^6)*pol[a1, a2]*
   I2[w2][a1, n]*J3[w3][a2, n, n, n])/120 + 
 (G*(100*w2^7 + 278*w2^6*w3 + 234*w2^5*w3^2 + 45*w2^4*w3^3 + 22*w2*w3^6 + 11*w3^7)*pol[a1, a2]*I2[w2][a3, a4]*
   J3[w3][a3, a1, a2, a4])/(360*(w2 + w3)) - 
 (G*(2*w2^7 + 8*w2^6*w3 + 24*w2^5*w3^2 + 45*w2^4*w3^3 + 30*w2^3*w3^4 + 18*w2^2*w3^5 + 32*w2*w3^6 + 11*w3^7)*
   pol[a1, a2]*I2[w2][a3, n]*J3[w3][a3, a1, a2, n])/(360*(w2 + w3)) - 
 (G*(-2*w2^7 + 4*w2^6*w3 + 24*w2^5*w3^2 + 15*w2^4*w3^3 + 30*w2^3*w3^4 + 42*w2^2*w3^5 + 16*w2*w3^6 + w3^7)*
   pol[a1, a2]*I2[w2][a1, a3]*J3[w3][a3, a2, n, n])/(360*(w2 + w3)) + 
 (G*(100*w2^7 + 278*w2^6*w3 + 234*w2^5*w3^2 + 45*w2^4*w3^3 + 22*w2*w3^6 + 11*w3^7)*pol[a1, n]*I2[w2][a2, a3]*
   J3[w3][n, a1, a2, a3])/(360*(w2 + w3)) - 
 (G*(10*w2^7 + 110*w2^6*w3 + 234*w2^5*w3^2 + 165*w2^4*w3^3 + 30*w2^3*w3^4 + 10*w2*w3^6 + 11*w3^7)*pol[a1, a2]*
   I2[w2][a3, n]*J3[w3][n, a1, a2, a3])/(360*(w2 + w3)) - 
 (G*(244*w2^7 + 712*w2^6*w3 + 672*w2^5*w3^2 + 195*w2^4*w3^3 + 6*w2^2*w3^5 + 28*w2*w3^6 + 13*w3^7)*pol[n, n]*
   I2[w2][a1, a2]*J3[w3][n, a1, a2, n])/(720*(w2 + w3)) + 
 (G*(76*w2^7 + 268*w2^6*w3 + 324*w2^5*w3^2 + 135*w2^4*w3^3 - 6*w2^2*w3^5 - 8*w2*w3^6 + w3^7)*pol[a1, n]*
   I2[w2][a2, n]*J3[w3][n, a1, a2, n])/(180*(w2 + w3)) + 
 (G*(4*w2^6 + 27*w2^5*w3 + 65*w2^4*w3^2 + 70*w2^3*w3^3 + 30*w2^2*w3^4 + w2*w3^5 + 3*w3^6)*pol[a1, a2]*
   I2[w2][n, n]*J3[w3][n, a1, a2, n])/240 + 
 (G*(5*w2^7 + 28*w2^6*w3 + 60*w2^5*w3^2 + 55*w2^4*w3^3 + 35*w2^3*w3^4 + 30*w2^2*w3^5 + 22*w2*w3^6 + 5*w3^7)*
   pol[n, n]*I2[w2][a1, n]*J3[w3][n, a1, n, n])/(240*(w2 + w3)) - 
 (G*(14*w2^6 + 65*w2^5*w3 + 115*w2^4*w3^2 + 90*w2^3*w3^3 + 40*w2^2*w3^4 + 11*w2*w3^5 + 5*w3^6)*pol[a1, n]*
   I2[w2][n, n]*J3[w3][n, a1, n, n])/240 - 
 (G*(72*w2^7 + 217*w2^6*w3 + 219*w2^5*w3^2 + 75*w2^4*w3^3 + 3*w2^2*w3^5 + 3*w2*w3^6 + w3^7)*pol[a1, a2]*
   I2[w2][a1, a3]*J3[w3][n, a2, a3, n])/(180*(w2 + w3)) + 
 (G*(2*w2^7 - 4*w2^6*w3 - 24*w2^5*w3^2 - 15*w2^4*w3^3 - 30*w2^3*w3^4 - 42*w2^2*w3^5 - 16*w2*w3^6 - w3^7)*
   pol[a1, n]*I2[w2][a1, a2]*J3[w3][n, a2, n, n])/(360*(w2 + w3)) + 
 (G*(5*w2^6 + 19*w2^5*w3 + 25*w2^4*w3^2 + 10*w2^3*w3^3 + 5*w2^2*w3^4 + 5*w2*w3^5 + w3^6)*pol[a1, a2]*
   I2[w2][a1, n]*J3[w3][n, a2, n, n])/120;

waveform[I2, L] = (5*G*w2^4*\[Epsilon]*L[a2, n]*pol[a1, n]*I2[w2][a1, a2])/6 - (G*w2^4*L[a1, a2]*pol[n, n]*I2[w2][a1, a2])/3 + 
 (5*G*w2^4*\[Epsilon]*L[a2, a3]*pol[a1, a2]*I2[w2][a1, a3])/6 + (G*w2^4*L[a2, n]*pol[a1, a2]*I2[w2][a1, n])/2 + 
 (G*w2^4*L[a1, n]*pol[n, n]*I2[w2][a1, n])/4 - (5*G*w2^4*\[Epsilon]*L[a1, a2]*pol[a1, n]*I2[w2][a2, n])/6 - 
 (G*w2^4*L[a1, a2]*pol[a1, a2]*I2[w2][n, n])/12 - (G*w2^4*L[a1, n]*pol[a1, n]*I2[w2][n, n])/2;

waveform[I2, M] = pol[a1, a2]*(((I/2)*G*M*w2^3)/\[Epsilon] + (I/12)*G*M*w2^3*(-1 + Log[4096] + 6*Log[Pi] - 6*Log[w2^2] + 
     6*PolyGamma[0, -1/2] + (6*I)*Pi*Sign[w2]))*I2[w2][a1, a2] - 
 pol[a1, n]*((I*G*M*w2^3)/\[Epsilon] + (I/6)*G*M*w2^3*(-1 + Log[4096] + 6*Log[Pi] - 6*Log[w2^2] + 
     6*PolyGamma[0, -1/2] + (6*I)*Pi*Sign[w2]))*I2[w2][a1, n] + 
 pol[n, n]*(((I/4)*G*M*w2^3)/\[Epsilon] + (I/24)*G*M*w2^3*(-7 + Log[4096] + 6*Log[Pi] - 6*Log[w2^2] + 
     6*PolyGamma[0, -1/2] + (6*I)*Pi*Sign[w2]))*I2[w2][n, n];

waveform[I3, I3] = ((-1/90720*I)*G*(141*w2^8 - 224*w2^7*w3 - 1218*w2^6*w3^2 - 840*w2^5*w3^3 + 840*w2^3*w3^5 + 2142*w2^2*w3^6 + 
    2176*w2*w3^7 + 861*w3^8)*pol[n, n]*I3[w2][a1, a2, a3]*I3[w3][a1, a2, a3])/(w2 + w3) + 
 ((I/45360)*G*(141*w2^8 - 224*w2^7*w3 - 1218*w2^6*w3^2 - 840*w2^5*w3^3 + 840*w2^3*w3^5 + 2142*w2^2*w3^6 + 
    2176*w2*w3^7 + 861*w3^8)*pol[a1, n]*I3[w2][a2, a3, n]*I3[w3][a1, a2, a3])/(w2 + w3) + 
 ((I/90720)*G*(9*w2^8 + 224*w2^7*w3 + 798*w2^6*w3^2 + 840*w2^5*w3^3 + 210*w2^4*w3^4 + 378*w2^2*w3^6 + 
    824*w2*w3^7 + 399*w3^8)*pol[a1, a2]*I3[w2][a3, n, n]*I3[w3][a1, a2, a3])/(w2 + w3) + 
 ((I/30240)*G*(47*w2^8 + 508*w2^7*w3 + 1022*w2^6*w3^2 + 588*w2^5*w3^3 + 28*w2^3*w3^5 - 98*w2^2*w3^6 - 
    292*w2*w3^7 - 193*w3^8)*pol[n, n]*I3[w2][a1, a2, n]*I3[w3][a1, a2, n])/(w2 + w3) - 
 ((I/15120)*G*(97*w2^8 + 508*w2^7*w3 + 882*w2^6*w3^2 + 588*w2^5*w3^3 + 70*w2^4*w3^4 + 308*w2^3*w3^5 + 
    742*w2^2*w3^6 + 708*w2*w3^7 + 227*w3^8)*pol[a1, n]*I3[w2][a2, n, n]*I3[w3][a1, a2, n])/(w2 + w3) - 
 ((I/30240)*G*(3*w2^8 + 62*w2^7*w3 + 238*w2^6*w3^2 + 392*w2^5*w3^3 + 350*w2^4*w3^4 + 42*w2^3*w3^5 - 
    182*w2^2*w3^6 - 108*w2*w3^7 - 27*w3^8)*pol[a1, a2]*I3[w2][n, n, n]*I3[w3][a1, a2, n])/(w2 + w3) + 
 ((I/12096)*G*(51*w2^8 + 180*w2^7*w3 + 210*w2^6*w3^2 + 84*w2^5*w3^3 - 28*w2^4*w3^4 + 84*w2^3*w3^5 + 
    210*w2^2*w3^6 + 180*w2*w3^7 + 51*w3^8)*pol[n, n]*I3[w2][a1, n, n]*I3[w3][a1, n, n])/(w2 + w3) + 
 ((I/6048)*G*(15*w2^8 + 88*w2^7*w3 + 210*w2^6*w3^2 + 252*w2^5*w3^3 + 196*w2^4*w3^4 + 112*w2^3*w3^5 + 
    42*w2^2*w3^6 + 20*w2*w3^7 + 3*w3^8)*pol[a1, n]*I3[w2][n, n, n]*I3[w3][a1, n, n])/(w2 + w3) - 
 ((I/45360)*G*(141*w2^8 - 224*w2^7*w3 - 1218*w2^6*w3^2 - 840*w2^5*w3^3 + 840*w2^3*w3^5 + 2142*w2^2*w3^6 + 
    2176*w2*w3^7 + 861*w3^8)*pol[a1, a2]*I3[w2][a1, a3, a4]*I3[w3][a2, a3, a4])/(w2 + w3) + 
 ((I/45360)*G*(141*w2^8 - 224*w2^7*w3 - 1218*w2^6*w3^2 - 840*w2^5*w3^3 + 840*w2^3*w3^5 + 2142*w2^2*w3^6 + 
    2176*w2*w3^7 + 861*w3^8)*pol[a1, n]*I3[w2][a1, a2, a3]*I3[w3][a2, a3, n])/(w2 + w3) + 
 ((I/22680)*G*(141*w2^8 + 650*w2^7*w3 + 924*w2^6*w3^2 + 462*w2^5*w3^3 + 462*w2^3*w3^5 + 924*w2^2*w3^6 + 
    650*w2*w3^7 + 141*w3^8)*pol[a1, a2]*I3[w2][a1, a3, n]*I3[w3][a2, a3, n])/(w2 + w3) - 
 ((I/15120)*G*(227*w2^8 + 708*w2^7*w3 + 742*w2^6*w3^2 + 308*w2^5*w3^3 + 70*w2^4*w3^4 + 588*w2^3*w3^5 + 
    882*w2^2*w3^6 + 508*w2*w3^7 + 97*w3^8)*pol[a1, n]*I3[w2][a1, a2, n]*I3[w3][a2, n, n])/(w2 + w3) - 
 ((I/30240)*G*(69*w2^8 + 316*w2^7*w3 + 574*w2^6*w3^2 + 476*w2^5*w3^3 + 280*w2^4*w3^4 + 476*w2^3*w3^5 + 
    574*w2^2*w3^6 + 316*w2*w3^7 + 69*w3^8)*pol[a1, a2]*I3[w2][a1, n, n]*I3[w3][a2, n, n])/(w2 + w3) + 
 ((I/90720)*G*(399*w2^8 + 824*w2^7*w3 + 378*w2^6*w3^2 + 210*w2^4*w3^4 + 840*w2^3*w3^5 + 798*w2^2*w3^6 + 
    224*w2*w3^7 + 9*w3^8)*pol[a1, a2]*I3[w2][a1, a2, a3]*I3[w3][a3, n, n])/(w2 + w3) + 
 ((I/30240)*G*(27*w2^8 + 108*w2^7*w3 + 182*w2^6*w3^2 - 42*w2^5*w3^3 - 350*w2^4*w3^4 - 392*w2^3*w3^5 - 
    238*w2^2*w3^6 - 62*w2*w3^7 - 3*w3^8)*pol[a1, a2]*I3[w2][a1, a2, n]*I3[w3][n, n, n])/(w2 + w3) + 
 ((I/6048)*G*(3*w2^8 + 20*w2^7*w3 + 42*w2^6*w3^2 + 112*w2^5*w3^3 + 196*w2^4*w3^4 + 252*w2^3*w3^5 + 
    210*w2^2*w3^6 + 88*w2*w3^7 + 15*w3^8)*pol[a1, n]*I3[w2][a1, n, n]*I3[w3][n, n, n])/(w2 + w3) - 
 ((I/12096)*G*(9*w2^8 + 54*w2^7*w3 + 126*w2^6*w3^2 + 182*w2^5*w3^3 + 196*w2^4*w3^4 + 182*w2^3*w3^5 + 
    126*w2^2*w3^6 + 54*w2*w3^7 + 9*w3^8)*pol[n, n]*I3[w2][n, n, n]*I3[w3][n, n, n])/(w2 + w3);

waveform[I3, J2] = (G*(11*w2^7 + 33*w2^6*w3 + 135*w2^3*w3^4 + 669*w2^2*w3^5 + 812*w2*w3^6 + 300*w3^7)*pol[a1, n]*
   I3[w2][a2, a3, n]*J2[w3][a1, a2, a3])/(810*(w2 + w3)) + 
 (G*(w2^7 + 3*w2^6*w3 + 15*w2^5*w3^2 + 15*w2^4*w3^3 + 135*w2^3*w3^4 + 369*w2^2*w3^5 + 337*w2*w3^6 + 105*w3^7)*
   pol[a1, a2]*I3[w2][a3, n, n]*J2[w3][a1, a2, a3])/(810*(w2 + w3)) + 
 (G*(8*w2^7 + 24*w2^6*w3 + 13*w2^5*w3^2 + 10*w2^3*w3^4 + 92*w2^2*w3^5 + 131*w2*w3^6 + 52*w3^7)*pol[n, n]*
   I3[w2][a1, a2, n]*J2[w3][a1, a2, n])/(270*(w2 + w3)) - 
 (G*(12*w2^7 + 36*w2^6*w3 + 27*w2^5*w3^2 + 65*w2^4*w3^3 + 190*w2^3*w3^4 + 258*w2^2*w3^5 + 169*w2*w3^6 + 
    43*w3^7)*pol[a1, n]*I3[w2][a2, n, n]*J2[w3][a1, a2, n])/(270*(w2 + w3)) - 
 (G*(w2^6 + 7*w2^5*w3 + 15*w2^4*w3^2 + 10*w2^3*w3^3 + 5*w2^2*w3^4 + 9*w2*w3^5 + 3*w3^6)*pol[a1, a2]*
   I3[w2][n, n, n]*J2[w3][a1, a2, n])/270 - 
 (G*w3*(6*w2^6 + 9*w2^5*w3 + 55*w2^4*w3^2 + 150*w2^3*w3^3 + 180*w2^2*w3^4 + 99*w2*w3^5 + 21*w3^6)*pol[n, n]*
   I3[w2][a1, n, n]*J2[w3][a1, n, n])/(270*(w2 + w3)) + 
 (G*(5*w2^6 + 19*w2^5*w3 + 20*w2^4*w3^2 + 30*w2^3*w3^3 + 35*w2^2*w3^4 + 25*w2*w3^5 + 6*w3^6)*pol[a1, n]*
   I3[w2][n, n, n]*J2[w3][a1, n, n])/270 - 
 (G*(11*w2^7 + 33*w2^6*w3 + 135*w2^3*w3^4 + 669*w2^2*w3^5 + 812*w2*w3^6 + 300*w3^7)*pol[a1, n]*
   I3[w2][a2, a3, n]*J2[w3][a2, a1, a3])/(810*(w2 + w3)) + 
 (G*w3^2*(3*w2^5 + 35*w2^4*w3 + 130*w2^3*w3^2 + 210*w2^2*w3^3 + 145*w2*w3^4 + 37*w3^5)*pol[a1, n]*
   I3[w2][a2, n, n]*J2[w3][a2, a1, n])/(135*(w2 + w3)) - 
 (G*(11*w2^7 + 33*w2^6*w3 + 135*w2^3*w3^4 + 669*w2^2*w3^5 + 812*w2*w3^6 + 300*w3^7)*pol[a1, a2]*
   I3[w2][a1, a3, a4]*J2[w3][a2, a3, a4])/(810*(w2 + w3)) - 
 (G*(11*w2^7 + 33*w2^6*w3 + 135*w2^3*w3^4 + 669*w2^2*w3^5 + 812*w2*w3^6 + 300*w3^7)*pol[a1, n]*
   I3[w2][a1, a2, a3]*J2[w3][a2, a3, n])/(810*(w2 + w3)) + 
 (G*(35*w2^7 + 105*w2^6*w3 + 66*w2^5*w3^2 + 180*w2^4*w3^3 + 435*w2^3*w3^4 + 405*w2^2*w3^5 + 170*w2*w3^6 + 
    24*w3^7)*pol[a1, a2]*I3[w2][a1, a3, n]*J2[w3][a2, a3, n])/(810*(w2 + w3)) + 
 (2*G*(-2*w2^7 - 2*w2^6*w3 - w2^5*w3^2 + 25*w2^4*w3^3 + 60*w2^3*w3^4 + 52*w2^2*w3^5 + 17*w2*w3^6 + w3^7)*
   pol[a1, n]*I3[w2][a1, a2, n]*J2[w3][a2, n, n])/(135*(w2 + w3)) - 
 (G*(4*w2^6 + 12*w2^5*w3 + 5*w2^4*w3^2 + 20*w2^3*w3^3 + 30*w2^2*w3^4 + 16*w2*w3^5 + 3*w3^6)*pol[a1, a2]*
   I3[w2][a1, n, n]*J2[w3][a2, n, n])/270 - 
 (G*(w2^7 + 3*w2^6*w3 + 15*w2^5*w3^2 + 15*w2^4*w3^3 + 135*w2^3*w3^4 + 369*w2^2*w3^5 + 337*w2*w3^6 + 105*w3^7)*
   pol[a1, a2]*I3[w2][a3, n, n]*J2[w3][a3, a1, a2])/(810*(w2 + w3)) + 
 (G*(11*w2^7 + 33*w2^6*w3 + 135*w2^3*w3^4 + 669*w2^2*w3^5 + 812*w2*w3^6 + 300*w3^7)*pol[a1, a2]*
   I3[w2][a1, a3, a4]*J2[w3][a3, a2, a4])/(810*(w2 + w3)) - 
 (G*(-w2^7 - 3*w2^6*w3 - 6*w2^5*w3^2 + 90*w2^4*w3^3 + 255*w2^3*w3^4 + 261*w2^2*w3^5 + 98*w2*w3^6 + 6*w3^7)*
   pol[a1, a2]*I3[w2][a1, a3, n]*J2[w3][a3, a2, n])/(405*(w2 + w3)) + 
 (G*w2*(11*w2^6 + 9*w2^5*w3 - 60*w2^3*w3^3 - 105*w2^2*w3^4 - 51*w2*w3^5 - 4*w3^6)*pol[a1, a2]*
   I3[w2][a1, a2, a3]*J2[w3][a3, n, n])/(810*(w2 + w3)) - 
 (G*(8*w2^7 + 24*w2^6*w3 + 13*w2^5*w3^2 + 10*w2^3*w3^4 + 92*w2^2*w3^5 + 131*w2*w3^6 + 52*w3^7)*pol[n, n]*
   I3[w2][a1, a2, n]*J2[w3][n, a1, a2])/(270*(w2 + w3)) + 
 (G*(12*w2^7 + 36*w2^6*w3 + 21*w2^5*w3^2 - 5*w2^4*w3^3 - 70*w2^3*w3^4 - 162*w2^2*w3^5 - 121*w2*w3^6 - 
    31*w3^7)*pol[a1, n]*I3[w2][a2, n, n]*J2[w3][n, a1, a2])/(270*(w2 + w3)) + 
 (G*(w2^6 + 7*w2^5*w3 + 15*w2^4*w3^2 + 10*w2^3*w3^3 + 5*w2^2*w3^4 + 9*w2*w3^5 + 3*w3^6)*pol[a1, a2]*
   I3[w2][n, n, n]*J2[w3][n, a1, a2])/270 + 
 (G*w3*(6*w2^6 + 9*w2^5*w3 + 55*w2^4*w3^2 + 150*w2^3*w3^3 + 180*w2^2*w3^4 + 99*w2*w3^5 + 21*w3^6)*pol[n, n]*
   I3[w2][a1, n, n]*J2[w3][n, a1, n])/(270*(w2 + w3)) - 
 (G*(5*w2^6 + 19*w2^5*w3 + 20*w2^4*w3^2 + 30*w2^3*w3^3 + 35*w2^2*w3^4 + 25*w2*w3^5 + 6*w3^6)*pol[a1, n]*
   I3[w2][n, n, n]*J2[w3][n, a1, n])/270 + 
 (G*(11*w2^7 + 33*w2^6*w3 + 135*w2^3*w3^4 + 669*w2^2*w3^5 + 812*w2*w3^6 + 300*w3^7)*pol[a1, n]*
   I3[w2][a1, a2, a3]*J2[w3][n, a2, a3])/(810*(w2 + w3)) - 
 (G*(37*w2^7 + 111*w2^6*w3 + 78*w2^5*w3^2 - 75*w2^3*w3^4 - 117*w2^2*w3^5 - 26*w2*w3^6 + 12*w3^7)*pol[a1, a2]*
   I3[w2][a1, a3, n]*J2[w3][n, a2, a3])/(810*(w2 + w3)) + 
 (2*G*(2*w2^7 + 2*w2^6*w3 + w2^5*w3^2 - 25*w2^4*w3^3 - 60*w2^3*w3^4 - 52*w2^2*w3^5 - 17*w2*w3^6 - w3^7)*
   pol[a1, n]*I3[w2][a1, a2, n]*J2[w3][n, a2, n])/(135*(w2 + w3)) + 
 (G*(4*w2^6 + 12*w2^5*w3 + 5*w2^4*w3^2 + 20*w2^3*w3^3 + 30*w2^2*w3^4 + 16*w2*w3^5 + 3*w3^6)*pol[a1, a2]*
   I3[w2][a1, n, n]*J2[w3][n, a2, n])/270 - 
 (G*w2*(11*w2^6 + 9*w2^5*w3 - 60*w2^3*w3^3 - 105*w2^2*w3^4 - 51*w2*w3^5 - 4*w3^6)*pol[a1, a2]*
   I3[w2][a1, a2, a3]*J2[w3][n, a3, n])/(810*(w2 + w3));

waveform[I3, L] = ((2*I)/45)*G*w2^5*L[a3, n]*pol[a1, a2]*I3[w2][a1, a2, a3] - ((4*I)/45)*G*w2^5*L[a2, n]*pol[a1, n]*
  I3[w2][a1, a2, n] - (I/30)*G*w2^5*L[a1, a2]*pol[n, n]*I3[w2][a1, a2, n] - 
 ((11*I)/180)*G*w2^5*L[a2, n]*pol[a1, a2]*I3[w2][a1, n, n] - (I/120)*G*w2^5*L[a1, n]*pol[n, n]*
  I3[w2][a1, n, n] + (I/90)*G*w2^5*L[a1, a2]*pol[a1, a2]*I3[w2][n, n, n] + 
 ((11*I)/180)*G*w2^5*L[a1, n]*pol[a1, n]*I3[w2][n, n, n];

waveform[I3, M] = -(pol[a1, a2]*(-1/6*(G*M*w2^4)/\[Epsilon] - (G*M*w2^4*(37 + 60*Log[2] + 30*Log[Pi] - 30*Log[w2^2] + 
       30*PolyGamma[0, -1/2] + (30*I)*Pi*Sign[w2]))/180)*I3[w2][a1, a2, n]) + 
 pol[a1, n]*(-1/3*(G*M*w2^4)/\[Epsilon] - (G*M*w2^4*(37 + 60*Log[2] + 30*Log[Pi] - 30*Log[w2^2] + 
      30*PolyGamma[0, -1/2] + (30*I)*Pi*Sign[w2]))/90)*I3[w2][a1, n, n] - 
 pol[n, n]*(-1/12*(G*M*w2^4)/\[Epsilon] - (G*M*w2^4*(7 + 60*Log[2] + 30*Log[Pi] - 30*Log[w2^2] + 
      30*PolyGamma[0, -1/2] + (30*I)*Pi*Sign[w2]))/360)*I3[w2][n, n, n];

waveform[I4, M] = pol[a1, a2]*(((-1/24*I)*G*M*w2^5)/\[Epsilon] + 
   (G*M*w2^5*((-I)*(29 + 30*Log[2] + 15*Log[Pi] - 15*Log[w2^2] + 15*PolyGamma[0, -1/2]) + 15*Pi*Sign[w2]))/
    360)*I4[w2][a1, a2, n, n] - pol[a1, n]*(((-1/12*I)*G*M*w2^5)/\[Epsilon] + 
   (G*M*w2^5*((-I)*(29 + 30*Log[2] + 15*Log[Pi] - 15*Log[w2^2] + 15*PolyGamma[0, -1/2]) + 15*Pi*Sign[w2]))/
    180)*I4[w2][a1, n, n, n] + pol[n, n]*(((-1/48*I)*G*M*w2^5)/\[Epsilon] + 
   (G*M*w2^5*((-I)*(14 + 30*Log[2] + 15*Log[Pi] - 15*Log[w2^2] + 15*PolyGamma[0, -1/2]) + 15*Pi*Sign[w2]))/
    720)*I4[w2][n, n, n, n];

waveform[J2, J2] = ((-1/270*I)*G*(10*w2^6 + 81*w2^5*w3 + 60*w2^4*w3^2 - 60*w2^2*w3^4 - 15*w2*w3^5 + 34*w3^6)*pol[n, n]*
   J2[w2][a1, a2, a3]*J2[w3][a1, a2, a3])/(w2 + w3) - 
 ((I/810)*G*(73*w2^6 + 234*w2^5*w3 + 105*w2^4*w3^2 - 375*w2^2*w3^4 - 438*w2*w3^5 - 119*w3^6)*pol[a1, n]*
   J2[w2][a2, a3, n]*J2[w3][a1, a2, a3])/(w2 + w3) + 
 ((I/810)*G*(5*w2^6 + 138*w2^5*w3 + 255*w2^4*w3^2 + 120*w2^3*w3^3 - 135*w2^2*w3^4 - 270*w2*w3^5 - 133*w3^6)*
   pol[a1, a2]*J2[w2][a3, n, n]*J2[w3][a1, a2, a3])/(w2 + w3) + 
 ((I/810)*G*(73*w2^6 + 234*w2^5*w3 + 105*w2^4*w3^2 - 375*w2^2*w3^4 - 438*w2*w3^5 - 119*w3^6)*pol[a1, n]*
   J2[w2][n, a2, a3]*J2[w3][a1, a2, a3])/(w2 + w3) - 
 ((I/810)*G*(5*w2^6 + 138*w2^5*w3 + 255*w2^4*w3^2 + 120*w2^3*w3^3 - 135*w2^2*w3^4 - 270*w2*w3^5 - 133*w3^6)*
   pol[a1, a2]*J2[w2][n, a3, n]*J2[w3][a1, a2, a3])/(w2 + w3) - 
 (I/270)*G*(27*w2^5 + 75*w2^4*w3 + 35*w2*w3^4 + 83*w3^5)*pol[n, n]*J2[w2][a1, a2, n]*J2[w3][a1, a2, n] - 
 ((I/270)*G*(67*w2^6 + 220*w2^5*w3 + 255*w2^4*w3^2 + 40*w2^3*w3^3 - 145*w2^2*w3^4 - 132*w2*w3^5 - 45*w3^6)*
   pol[a1, n]*J2[w2][a2, n, n]*J2[w3][a1, a2, n])/(w2 + w3) + 
 ((I/270)*G*(9*w2^6 + 33*w2^5*w3 + 15*w2^4*w3^2 - 65*w2^2*w3^4 - 79*w2*w3^5 - 23*w3^6)*pol[n, n]*
   J2[w2][n, a1, a2]*J2[w3][a1, a2, n])/(w2 + w3) + 
 ((I/270)*G*(67*w2^6 + 220*w2^5*w3 + 255*w2^4*w3^2 + 40*w2^3*w3^3 - 145*w2^2*w3^4 - 132*w2*w3^5 - 45*w3^6)*
   pol[a1, n]*J2[w2][n, a2, n]*J2[w3][a1, a2, n])/(w2 + w3) + 
 ((I/270)*G*(9*w2^6 + 36*w2^5*w3 + 45*w2^4*w3^2 + 40*w2^3*w3^3 + 45*w2^2*w3^4 + 36*w2*w3^5 + 9*w3^6)*
   pol[n, n]*J2[w2][a1, n, n]*J2[w3][a1, n, n])/(w2 + w3) - 
 ((I/270)*G*(9*w2^6 + 36*w2^5*w3 + 45*w2^4*w3^2 + 40*w2^3*w3^3 + 45*w2^2*w3^4 + 36*w2*w3^5 + 9*w3^6)*
   pol[n, n]*J2[w2][n, a1, n]*J2[w3][a1, n, n])/(w2 + w3) + 
 ((I/270)*G*(10*w2^6 + 81*w2^5*w3 + 60*w2^4*w3^2 - 60*w2^2*w3^4 - 15*w2*w3^5 + 34*w3^6)*pol[n, n]*
   J2[w2][a1, a2, a3]*J2[w3][a2, a1, a3])/(w2 + w3) - 
 ((I/810)*G*(13*w2^6 - 252*w2^5*w3 - 255*w2^4*w3^2 - 15*w2^2*w3^4 - 348*w2*w3^5 - 323*w3^6)*pol[a1, n]*
   J2[w2][a2, a3, n]*J2[w3][a2, a1, a3])/(w2 + w3) - 
 ((I/810)*G*(73*w2^6 + 234*w2^5*w3 + 105*w2^4*w3^2 - 375*w2^2*w3^4 - 438*w2*w3^5 - 119*w3^6)*pol[a1, n]*
   J2[w2][n, a2, a3]*J2[w3][a2, a1, a3])/(w2 + w3) + 
 ((I/270)*G*(18*w2^6 + 69*w2^5*w3 + 60*w2^4*w3^2 + 100*w2^2*w3^4 + 197*w2*w3^5 + 106*w3^6)*pol[n, n]*
   J2[w2][a1, a2, n]*J2[w3][a2, a1, n])/(w2 + w3) + 
 ((I/135)*G*(19*w2^6 + 52*w2^5*w3 + 45*w2^4*w3^2 - 20*w2^3*w3^3 - 85*w2^2*w3^4 - 84*w2*w3^5 - 27*w3^6)*
   pol[a1, n]*J2[w2][a2, n, n]*J2[w3][a2, a1, n])/(w2 + w3) - 
 ((I/135)*G*(19*w2^6 + 52*w2^5*w3 + 45*w2^4*w3^2 - 20*w2^3*w3^3 - 85*w2^2*w3^4 - 84*w2*w3^5 - 27*w3^6)*
   pol[a1, n]*J2[w2][n, a2, n]*J2[w3][a2, a1, n])/(w2 + w3) - 
 ((I/810)*G*(73*w2^6 + 234*w2^5*w3 + 105*w2^4*w3^2 - 375*w2^2*w3^4 - 438*w2*w3^5 - 119*w3^6)*pol[a1, a2]*
   J2[w2][a1, a3, a4]*J2[w3][a2, a3, a4])/(w2 + w3) + 
 ((I/810)*G*(73*w2^6 + 234*w2^5*w3 + 105*w2^4*w3^2 - 375*w2^2*w3^4 - 438*w2*w3^5 - 119*w3^6)*pol[a1, a2]*
   J2[w2][a3, a1, a4]*J2[w3][a2, a3, a4])/(w2 + w3) - 
 ((I/810)*G*(73*w2^6 + 234*w2^5*w3 + 105*w2^4*w3^2 - 375*w2^2*w3^4 - 438*w2*w3^5 - 119*w3^6)*pol[a1, n]*
   J2[w2][a1, a2, a3]*J2[w3][a2, a3, n])/(w2 + w3) - 
 ((I/810)*G*(71*w2^6 + 324*w2^5*w3 + 435*w2^4*w3^2 + 360*w2^3*w3^3 + 435*w2^2*w3^4 + 324*w2*w3^5 + 71*w3^6)*
   pol[a1, a2]*J2[w2][a1, a3, n]*J2[w3][a2, a3, n])/(w2 + w3) - 
 ((I/810)*G*(13*w2^6 - 252*w2^5*w3 - 255*w2^4*w3^2 - 15*w2^2*w3^4 - 348*w2*w3^5 - 323*w3^6)*pol[a1, n]*
   J2[w2][a2, a1, a3]*J2[w3][a2, a3, n])/(w2 + w3) + 
 ((I/405)*G*(98*w2^6 + 261*w2^5*w3 + 255*w2^4*w3^2 - 150*w2^2*w3^4 - 63*w2*w3^5 - w3^6)*pol[a1, a2]*
   J2[w2][a3, a1, n]*J2[w3][a2, a3, n])/(w2 + w3) - 
 ((I/810)*G*(125*w2^6 + 198*w2^5*w3 + 75*w2^4*w3^2 - 360*w2^3*w3^3 - 735*w2^2*w3^4 - 450*w2*w3^5 - 73*w3^6)*
   pol[a1, a2]*J2[w2][n, a1, a3]*J2[w3][a2, a3, n])/(w2 + w3) + 
 ((I/270)*G*(45*w2^6 + 132*w2^5*w3 + 145*w2^4*w3^2 - 40*w2^3*w3^3 - 255*w2^2*w3^4 - 220*w2*w3^5 - 67*w3^6)*
   pol[a1, n]*J2[w2][a1, a2, n]*J2[w3][a2, n, n])/(w2 + w3) + 
 (I/27)*G*(w2^5 + 3*w2^4*w3 + 2*w2^3*w3^2 + 2*w2^2*w3^3 + 3*w2*w3^4 + w3^5)*pol[a1, a2]*J2[w2][a1, n, n]*
  J2[w3][a2, n, n] - ((I/135)*G*(27*w2^6 + 84*w2^5*w3 + 85*w2^4*w3^2 + 20*w2^3*w3^3 - 45*w2^2*w3^4 - 
    52*w2*w3^5 - 19*w3^6)*pol[a1, n]*J2[w2][a2, a1, n]*J2[w3][a2, n, n])/(w2 + w3) + 
 ((I/270)*G*(9*w2^6 + 36*w2^5*w3 + 25*w2^4*w3^2 + 80*w2^3*w3^3 + 165*w2^2*w3^4 + 116*w2*w3^5 + 29*w3^6)*
   pol[a1, n]*J2[w2][n, a1, a2]*J2[w3][a2, n, n])/(w2 + w3) - 
 (I/27)*G*(w2^5 + 3*w2^4*w3 + 2*w2^3*w3^2 + 2*w2^2*w3^3 + 3*w2*w3^4 + w3^5)*pol[a1, a2]*J2[w2][n, a1, n]*
  J2[w3][a2, n, n] + ((I/405)*G*(43*w2^6 - 9*w2^5*w3 - 75*w2^4*w3^2 - 195*w2^2*w3^4 - 393*w2*w3^5 - 221*w3^6)*
   pol[a1, n]*J2[w2][a2, a3, n]*J2[w3][a3, a1, a2])/(w2 + w3) - 
 ((I/810)*G*(5*w2^6 + 138*w2^5*w3 + 255*w2^4*w3^2 + 120*w2^3*w3^3 - 135*w2^2*w3^4 - 270*w2*w3^5 - 133*w3^6)*
   pol[a1, a2]*J2[w2][a3, n, n]*J2[w3][a3, a1, a2])/(w2 + w3) + 
 ((I/810)*G*(5*w2^6 + 138*w2^5*w3 + 255*w2^4*w3^2 + 120*w2^3*w3^3 - 135*w2^2*w3^4 - 270*w2*w3^5 - 133*w3^6)*
   pol[a1, a2]*J2[w2][n, a3, n]*J2[w3][a3, a1, a2])/(w2 + w3) + 
 ((I/810)*G*(73*w2^6 + 234*w2^5*w3 + 105*w2^4*w3^2 - 375*w2^2*w3^4 - 438*w2*w3^5 - 119*w3^6)*pol[a1, a2]*
   J2[w2][a1, a3, a4]*J2[w3][a3, a2, a4])/(w2 + w3) + 
 ((I/810)*G*(13*w2^6 - 252*w2^5*w3 - 255*w2^4*w3^2 - 15*w2^2*w3^4 - 348*w2*w3^5 - 323*w3^6)*pol[a1, a2]*
   J2[w2][a3, a1, a4]*J2[w3][a3, a2, a4])/(w2 + w3) - 
 ((I/405)*G*(w2^6 + 63*w2^5*w3 + 150*w2^4*w3^2 - 255*w2^2*w3^4 - 261*w2*w3^5 - 98*w3^6)*pol[a1, a2]*
   J2[w2][a1, a3, n]*J2[w3][a3, a2, n])/(w2 + w3) + 
 ((I/405)*G*(43*w2^6 - 9*w2^5*w3 - 75*w2^4*w3^2 - 195*w2^2*w3^4 - 393*w2*w3^5 - 221*w3^6)*pol[a1, n]*
   J2[w2][a2, a1, a3]*J2[w3][a3, a2, n])/(w2 + w3) - 
 (((2*I)/405)*G*(26*w2^6 + 9*w2^5*w3 - 60*w2^4*w3^2 - 90*w2^3*w3^3 - 60*w2^2*w3^4 + 9*w2*w3^5 + 26*w3^6)*
   pol[a1, a2]*J2[w2][a3, a1, n]*J2[w3][a3, a2, n])/(w2 + w3) + 
 ((I/405)*G*(53*w2^6 + 81*w2^5*w3 + 30*w2^4*w3^2 - 180*w2^3*w3^3 - 375*w2^2*w3^4 - 243*w2*w3^5 - 46*w3^6)*
   pol[a1, a2]*J2[w2][n, a1, a3]*J2[w3][a3, a2, n])/(w2 + w3) - 
 ((I/810)*G*(133*w2^6 + 270*w2^5*w3 + 135*w2^4*w3^2 - 120*w2^3*w3^3 - 255*w2^2*w3^4 - 138*w2*w3^5 - 5*w3^6)*
   pol[a1, a2]*J2[w2][a1, a2, a3]*J2[w3][a3, n, n])/(w2 + w3) + 
 ((I/810)*G*(133*w2^6 + 270*w2^5*w3 + 135*w2^4*w3^2 - 120*w2^3*w3^3 - 255*w2^2*w3^4 - 138*w2*w3^5 - 5*w3^6)*
   pol[a1, a2]*J2[w2][a3, a1, a2]*J2[w3][a3, n, n])/(w2 + w3) - 
 ((I/405)*G*(43*w2^6 - 9*w2^5*w3 - 75*w2^4*w3^2 - 195*w2^2*w3^4 - 393*w2*w3^5 - 221*w3^6)*pol[a1, a2]*
   J2[w2][a3, a1, a4]*J2[w3][a4, a2, a3])/(w2 + w3) + 
 ((I/270)*G*(9*w2^6 + 33*w2^5*w3 + 15*w2^4*w3^2 - 65*w2^2*w3^4 - 79*w2*w3^5 - 23*w3^6)*pol[n, n]*
   J2[w2][a1, a2, n]*J2[w3][n, a1, a2])/(w2 + w3) + 
 ((I/270)*G*(29*w2^6 + 116*w2^5*w3 + 165*w2^4*w3^2 + 80*w2^3*w3^3 + 25*w2^2*w3^4 + 36*w2*w3^5 + 9*w3^6)*
   pol[a1, n]*J2[w2][a2, n, n]*J2[w3][n, a1, a2])/(w2 + w3) - 
 ((I/270)*G*(9*w2^6 + 33*w2^5*w3 + 15*w2^4*w3^2 - 65*w2^2*w3^4 - 79*w2*w3^5 - 23*w3^6)*pol[n, n]*
   J2[w2][n, a1, a2]*J2[w3][n, a1, a2])/(w2 + w3) - 
 ((I/270)*G*(29*w2^6 + 116*w2^5*w3 + 165*w2^4*w3^2 + 80*w2^3*w3^3 + 25*w2^2*w3^4 + 36*w2*w3^5 + 9*w3^6)*
   pol[a1, n]*J2[w2][n, a2, n]*J2[w3][n, a1, a2])/(w2 + w3) - 
 ((I/270)*G*(9*w2^6 + 36*w2^5*w3 + 45*w2^4*w3^2 + 40*w2^3*w3^3 + 45*w2^2*w3^4 + 36*w2*w3^5 + 9*w3^6)*
   pol[n, n]*J2[w2][a1, n, n]*J2[w3][n, a1, n])/(w2 + w3) + 
 ((I/270)*G*(9*w2^6 + 36*w2^5*w3 + 45*w2^4*w3^2 + 40*w2^3*w3^3 + 45*w2^2*w3^4 + 36*w2*w3^5 + 9*w3^6)*
   pol[n, n]*J2[w2][n, a1, n]*J2[w3][n, a1, n])/(w2 + w3) + 
 ((I/810)*G*(73*w2^6 + 234*w2^5*w3 + 105*w2^4*w3^2 - 375*w2^2*w3^4 - 438*w2*w3^5 - 119*w3^6)*pol[a1, n]*
   J2[w2][a1, a2, a3]*J2[w3][n, a2, a3])/(w2 + w3) + 
 ((I/810)*G*(73*w2^6 + 450*w2^5*w3 + 735*w2^4*w3^2 + 360*w2^3*w3^3 - 75*w2^2*w3^4 - 198*w2*w3^5 - 125*w3^6)*
   pol[a1, a2]*J2[w2][a1, a3, n]*J2[w3][n, a2, a3])/(w2 + w3) - 
 ((I/810)*G*(73*w2^6 + 234*w2^5*w3 + 105*w2^4*w3^2 - 375*w2^2*w3^4 - 438*w2*w3^5 - 119*w3^6)*pol[a1, n]*
   J2[w2][a2, a1, a3]*J2[w3][n, a2, a3])/(w2 + w3) - 
 ((I/405)*G*(46*w2^6 + 243*w2^5*w3 + 375*w2^4*w3^2 + 180*w2^3*w3^3 - 30*w2^2*w3^4 - 81*w2*w3^5 - 53*w3^6)*
   pol[a1, a2]*J2[w2][a3, a1, n]*J2[w3][n, a2, a3])/(w2 + w3) + 
 ((I/810)*G*(19*w2^6 + 36*w2^5*w3 + 15*w2^4*w3^2 + 15*w2^2*w3^4 + 36*w2*w3^5 + 19*w3^6)*pol[a1, a2]*
   J2[w2][n, a1, a3]*J2[w3][n, a2, a3])/(w2 + w3) - 
 ((I/270)*G*(45*w2^6 + 132*w2^5*w3 + 145*w2^4*w3^2 - 40*w2^3*w3^3 - 255*w2^2*w3^4 - 220*w2*w3^5 - 67*w3^6)*
   pol[a1, n]*J2[w2][a1, a2, n]*J2[w3][n, a2, n])/(w2 + w3) - 
 (I/27)*G*(w2^5 + 3*w2^4*w3 + 2*w2^3*w3^2 + 2*w2^2*w3^3 + 3*w2*w3^4 + w3^5)*pol[a1, a2]*J2[w2][a1, n, n]*
  J2[w3][n, a2, n] + ((I/135)*G*(27*w2^6 + 84*w2^5*w3 + 85*w2^4*w3^2 + 20*w2^3*w3^3 - 45*w2^2*w3^4 - 
    52*w2*w3^5 - 19*w3^6)*pol[a1, n]*J2[w2][a2, a1, n]*J2[w3][n, a2, n])/(w2 + w3) - 
 ((I/270)*G*(9*w2^6 + 36*w2^5*w3 + 25*w2^4*w3^2 + 80*w2^3*w3^3 + 165*w2^2*w3^4 + 116*w2*w3^5 + 29*w3^6)*
   pol[a1, n]*J2[w2][n, a1, a2]*J2[w3][n, a2, n])/(w2 + w3) + 
 (I/27)*G*(w2^5 + 3*w2^4*w3 + 2*w2^3*w3^2 + 2*w2^2*w3^3 + 3*w2*w3^4 + w3^5)*pol[a1, a2]*J2[w2][n, a1, n]*
  J2[w3][n, a2, n] + ((I/810)*G*(133*w2^6 + 270*w2^5*w3 + 135*w2^4*w3^2 - 120*w2^3*w3^3 - 255*w2^2*w3^4 - 
    138*w2*w3^5 - 5*w3^6)*pol[a1, a2]*J2[w2][a1, a2, a3]*J2[w3][n, a3, n])/(w2 + w3) - 
 ((I/810)*G*(133*w2^6 + 270*w2^5*w3 + 135*w2^4*w3^2 - 120*w2^3*w3^3 - 255*w2^2*w3^4 - 138*w2*w3^5 - 5*w3^6)*
   pol[a1, a2]*J2[w2][a3, a1, a2]*J2[w3][n, a3, n])/(w2 + w3);

waveform[J2, L] = (67*G*w2^4*L[a3, n]*pol[a1, a2]*J2[w2][a1, a2, a3])/90 - (32*G*w2^4*L[a2, n]*pol[a1, n]*J2[w2][a1, a2, n])/
  45 + (3*G*w2^4*L[a1, a2]*pol[n, n]*J2[w2][a1, a2, n])/10 + (G*w2^4*L[a2, a3]*pol[a1, a2]*J2[w2][a1, a3, n])/
  30 - (2*G*w2^4*L[a2, n]*pol[a1, a2]*J2[w2][a1, n, n])/9 - (G*w2^4*L[a1, n]*pol[n, n]*J2[w2][a1, n, n])/5 + 
 (83*G*w2^4*L[a2, n]*pol[a1, n]*J2[w2][a2, a1, n])/90 + (17*G*w2^4*L[a1, a2]*pol[a1, n]*J2[w2][a2, n, n])/
  30 - (67*G*w2^4*L[a3, n]*pol[a1, a2]*J2[w2][a3, a1, a2])/90 - 
 (17*G*w2^4*L[a2, a3]*pol[a1, a2]*J2[w2][a3, a1, n])/30 - (19*G*w2^4*L[a2, n]*pol[a1, n]*J2[w2][n, a1, a2])/
  90 - (G*w2^4*L[a1, a2]*pol[n, n]*J2[w2][n, a1, a2])/15 + (8*G*w2^4*L[a2, a3]*pol[a1, a2]*J2[w2][n, a1, a3])/
  15 + (2*G*w2^4*L[a2, n]*pol[a1, a2]*J2[w2][n, a1, n])/9 + (G*w2^4*L[a1, n]*pol[n, n]*J2[w2][n, a1, n])/5 - 
 (17*G*w2^4*L[a1, a2]*pol[a1, n]*J2[w2][n, a2, n])/30;

waveform[J2, M] = -(pol[a1, a2]*((((2*I)/3)*G*M*w2^3)/\[Epsilon] + ((2*I)/9)*G*M*w2^3*(1 + Log[64] + 3*Log[Pi] - 3*Log[w2^2] + 
      3*PolyGamma[0, -1/2] + (3*I)*Pi*Sign[w2]))*J2[w2][a1, a2, n]) + 
 pol[a1, n]*((((2*I)/3)*G*M*w2^3)/\[Epsilon] + ((2*I)/9)*G*M*w2^3*(1 + Log[64] + 3*Log[Pi] - 3*Log[w2^2] + 
     3*PolyGamma[0, -1/2] + (3*I)*Pi*Sign[w2]))*J2[w2][a1, n, n] - 
 pol[a1, a2]*((((-2*I)/3)*G*M*w2^3)/\[Epsilon] + 
   (2*G*M*w2^3*((-I)*(1 + Log[64] + 3*Log[Pi] - 3*Log[w2^2] + 3*PolyGamma[0, -1/2]) + 3*Pi*Sign[w2]))/9)*
  J2[w2][n, a1, a2] + pol[a1, n]*((((-2*I)/3)*G*M*w2^3)/\[Epsilon] + 
   (2*G*M*w2^3*((-I)*(1 + Log[64] + 3*Log[Pi] - 3*Log[w2^2] + 3*PolyGamma[0, -1/2]) + 3*Pi*Sign[w2]))/9)*
  J2[w2][n, a1, n];

waveform[J3, L] = (I/90)*G*w2^5*L[a3, a4]*pol[a1, a2]*J3[w2][a1, a2, a3, a4] - ((5*I)/36)*G*w2^5*L[a3, n]*pol[a1, a2]*
  J3[w2][a1, a2, a3, n] - (I/90)*G*w2^5*L[a2, a3]*pol[a1, n]*J3[w2][a1, a2, a3, n] + 
 ((2*I)/15)*G*w2^5*L[a2, n]*pol[a1, n]*J3[w2][a1, a2, n, n] - (I/15)*G*w2^5*L[a1, a2]*pol[n, n]*
  J3[w2][a1, a2, n, n] - (I/180)*G*w2^5*L[a2, a3]*pol[a1, a2]*J3[w2][a1, a3, n, n] + 
 (I/24)*G*w2^5*L[a2, n]*pol[a1, a2]*J3[w2][a1, n, n, n] + ((3*I)/80)*G*w2^5*L[a1, n]*pol[n, n]*
  J3[w2][a1, n, n, n] + ((11*I)/90)*G*w2^5*L[a2, a3]*pol[a1, n]*J3[w2][a2, a1, a3, n] - 
 ((2*I)/15)*G*w2^5*L[a2, n]*pol[a1, n]*J3[w2][a2, a1, n, n] - (I/15)*G*w2^5*L[a1, a2]*pol[a1, n]*
  J3[w2][a2, n, n, n] - ((11*I)/180)*G*w2^5*L[a3, a4]*pol[a1, a2]*J3[w2][a3, a1, a2, a4] + 
 (I/10)*G*w2^5*L[a3, n]*pol[a1, a2]*J3[w2][a3, a1, a2, n] + (I/15)*G*w2^5*L[a2, a3]*pol[a1, a2]*
  J3[w2][a3, a1, n, n] + ((7*I)/180)*G*w2^5*L[a3, n]*pol[a1, a2]*J3[w2][n, a1, a2, a3] - 
 (I/90)*G*w2^5*L[a2, a3]*pol[a1, n]*J3[w2][n, a1, a2, a3] - ((11*I)/180)*G*w2^5*L[a2, a3]*pol[a1, a2]*
  J3[w2][n, a1, a3, n] - (I/24)*G*w2^5*L[a2, n]*pol[a1, a2]*J3[w2][n, a1, n, n] - 
 ((3*I)/80)*G*w2^5*L[a1, n]*pol[n, n]*J3[w2][n, a1, n, n] + (I/15)*G*w2^5*L[a1, a2]*pol[a1, n]*
  J3[w2][n, a2, n, n];

waveform[J3, M] = pol[a1, a2]*(-1/4*(G*M*w2^4)/\[Epsilon] - (G*M*w2^4*(4 + Log[64] + 3*Log[Pi] - 3*Log[w2^2] + 3*PolyGamma[0, -1/2] + 
      (3*I)*Pi*Sign[w2]))/12)*J3[w2][a1, a2, n, n] - 
 pol[a1, n]*(-1/4*(G*M*w2^4)/\[Epsilon] - (G*M*w2^4*(4 + Log[64] + 3*Log[Pi] - 3*Log[w2^2] + 3*PolyGamma[0, -1/2] + 
      (3*I)*Pi*Sign[w2]))/12)*J3[w2][a1, n, n, n] + 
 pol[a1, a2]*((G*M*w2^4)/(4*\[Epsilon]) + (G*M*w2^4*(4 + Log[64] + 3*Log[Pi] - 3*Log[w2^2] + 3*PolyGamma[0, -1/2] + 
      (3*I)*Pi*Sign[w2]))/12)*J3[w2][n, a1, a2, n] - 
 pol[a1, n]*((G*M*w2^4)/(4*\[Epsilon]) + (G*M*w2^4*(4 + Log[64] + 3*Log[Pi] - 3*Log[w2^2] + 3*PolyGamma[0, -1/2] + 
      (3*I)*Pi*Sign[w2]))/12)*J3[w2][n, a1, n, n];


